Two moments suffice for Bessel approximation: conditioned differences, contingency tables, and probabilistic divide-and-conquer

We develop Stein's method, with explicit constants throughout, for the discrete Bessel distribution: the law of a Poisson variable given its difference from an independent Poisson variable. The Bessel family is characterized by a birth-death operator with quadratic death rate $n(n+k)$ and as the exact fixed-point set of a centered quadratic-bias transform, and we prove a dependency expansion of Arratia-Goldstein-Gordon type: two joint moments of a column array control the total-variation distance from the conditioned row sum to a matched Bessel law. Applied to the row-constrained Fisher-Yates ensemble on $2\times c$ contingency tables -- independent Bernoulli or capped-Poisson entries conditioned on the row-sum difference, column sums free -- this yields a limit theorem -- which upgrades to the entire conditioned table at the same two-moment error -- a completely explicit enumeration estimate, and an exact divide-and-conquer sampler with certified acceptance. The entire apparatus -- operator, expansion, enumeration, sampler -- generalizes to $r\times c$ tables, where conditioning on all successive row differences produces a hyper-Bessel law. Verification scripts are included as ancillary files.

==> anc/01_bessel_stein_solution.py <==
"""
01_bessel_stein_solution.py -- Stein solution and factor identities for Bes(k,a).

Characterization residual: Theorem 2.3 [thm:char], solution eq. (7) [eq:solution].
Exact increment identity and its maximizer: eq. (8) [eq:lambda].
Empirical sup over indicator sets vs the exact factor; sign pattern of the
singleton solutions (used in the proof of Theorem 2.5 [thm:factors]).

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import math, random
random.seed(7)

def bessel_pmf(k, a, N=2000):
    # p_n propto (a/2)^{2n+k} / (n! (n+k)!)
    logs = []
    for n in range(N):
        logs.append((2*n+k)*math.log(a/2) - math.lgamma(n+1) - math.lgamma(n+k+1))
    M = max(logs)
    w = [math.exp(L-M) for L in logs]
    S = sum(w)
    return [x/S for x in w]

def check_conditional_rep(k, lam1, lam2, N=400):
    # Y | X - Y = k, X~Poi(lam1), Y~Poi(lam2)
    a = 2*math.sqrt(lam1*lam2)
    p = bessel_pmf(k, a, N)
    # direct conditional
    logs = []
    for y in range(N):
        x = y + k
        logs.append(x*math.log(lam1) - math.lgamma(x+1) + y*math.log(lam2) - math.lgamma(y+1))
    M = max(logs); w=[math.exp(L-M) for L in logs]; S=sum(w)
    q = [t/S for t in w]
    return max(abs(p[i]-q[i]) for i in range(N))

def stein_checks(k, a, N=3000):
    nu = (a/2)**2
    p = bessel_pmf(k, a, N)
    F = []
    s=0
    for x in p: s+=x; F.append(s)
    PMIN = 1e-12
    Mv = max(m for m in range(N-1) if p[m] > PMIN)
    # identity E[N(N+k)] = nu
    ENNk = sum(n*(n+k)*p[n] for n in range(N))
    # characterization with random bounded g
    g = [random.uniform(-1,1) for _ in range(N+1)]
    char = sum(p[n]*(nu*g[n+1] - n*(n+k)*g[n]) for n in range(N-1))
    # solution formula for random A, verify Stein equation
    A = set(n for n in range(60) if random.random()<0.4)
    PA = sum(p[n] for n in A)
    h = [ (1.0 if n in A else 0.0) - PA for n in range(N)]
    # g(m+1) = (1/(nu p_m)) sum_{n<=m} h(n) p(n)
    gsol = [0.0]*(N)
    csum = 0.0
    for m in range(Mv):
        csum += h[m]*p[m]
        gsol[m+1] = csum/(nu*p[m])
    # verify equation at random points
    maxres = 0
    for n in range(1, min(200, Mv)):
        res = nu*gsol[n+1] - n*(n+k)*gsol[n] - h[n]
        maxres = max(maxres, abs(res))
    # Stein factor: max_j Dg_j(j) = (1-F(j))/nu + F(j-1)/(j(j+k)), j>=1; j=0: (1-F(0))/nu
    vals = [(1-F[0])/nu]
    for j in range(1, Mv):
        vals.append((1-F[j])/nu + F[j-1]/(j*(j+k)))
    mx = max(vals); argmx = vals.index(mx)
    bound1 = 1/nu + 1/(k+1)
    bound3 = 3/nu
    # empirical sup over many random A of sup |Delta g_A|
    empir = 0
    for trial in range(40):
        A = set(n for n in range(300) if random.random()<0.5)
        PA = sum(p[n] for n in A)
        csum=0.0; gs=[0.0]*(N)
        for m in range(Mv):
            csum += ((1.0 if m in A else 0.0)-PA)*p[m]
            gs[m+1] = csum/(nu*p[m])
        d = max(abs(gs[m+1]-gs[m]) for m in range(1,min(400,Mv)))
        empir = max(empir,d)
    # sign pattern for singleton j
    j0 = argmx if argmx>2 else 5
    csum=0.0; gj=[0.0]*(N)
    pj = p[j0]
    for m in range(Mv):
        csum += ((1.0 if m==j0 else 0.0)-pj)*p[m]
        gj[m+1] = csum/(nu*p[m])
    signs_ok = all(gj[m+1]-gj[m] <= 1e-15 for m in range(1,min(400,Mv)) if m!=j0) and (gj[j0+1]-gj[j0])>0
    # ||g|| empirical vs sigma/nu heuristic
    EN = sum(n*p[n] for n in range(N))
    EN2 = sum(n*n*p[n] for n in range(N))
    sig = math.sqrt(EN2-EN*EN)
    return dict(nu=nu, ENNk=ENNk, char=char, maxres=maxres,
                factor_exact=mx, arg=argmx, bound1=bound1, bound3=bound3,
                empir_supA=empir, signs_ok=signs_ok, sigma=sig,
                mean=EN, mean_formula=(a/2)*ratio_bessel(k,a))

def ratio_bessel(k,a):
    # I_{k+1}(a)/I_k(a) via series
    def I(v):
        s=0
        for n in range(500):
            s+=math.exp((2*n+v)*math.log(a/2)-math.lgamma(n+1)-math.lgamma(n+v+1))
        return s
    return I(k+1)/I(k)

print("conditional rep max err:")
for (k,l1,l2) in [(0,2.0,2.0),(3,5.0,1.5),(2,9.0,4.0)]:
    print(" k=%d l1=%.1f l2=%.1f err=%.2e" % (k,l1,l2, check_conditional_rep(k,l1,l2)))

for (k,a) in [(0,2.0),(0,20.0),(3,5.0),(2,40.0),(10,15.0)]:
    r = stein_checks(k,a)
    print("\nk=%d a=%.1f nu=%.2f" % (k,a,r['nu']))
    print("  E[N(N+k)]=%.6f (should=nu)   char-identity=%.2e   eq-residual=%.2e" % (r['ENNk'], r['char'], r['maxres']))
    print("  exact factor max_j Dg_j(j)=%.5f at j=%d ; bounds: 1/nu+1/(k+1)=%.5f, 3/nu=%.5f" % (r['factor_exact'],r['arg'],r['bound1'],r['bound3']))
    print("  empirical sup_A ||Dg_A||=%.5f (should be <= exact factor)" % r['empir_supA'])
    print("  sign pattern singleton ok:", r['signs_ok'])
    print("  mean=%.5f  formula (a/2)I_{k+1}/I_k=%.5f  sigma=%.4f" % (r['mean'], r['mean_formula'], r['sigma']))


==> anc/02_gnorm_bound.py <==
"""
02_gnorm_bound.py -- Uniform factor for the Stein solution.

Empirical ||g_A|| vs the exact F(m)G(m+1)/(nu p_m): Theorem 2.5(b)
[thm:factors], eq. (9) [eq:gamma].

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import math, random
random.seed(7)

def bessel_pmf(k, a, N=1200):
    logs = [(2*n+k)*math.log(a/2) - math.lgamma(n+1) - math.lgamma(n+k+1) for n in range(N)]
    M = max(logs); w=[math.exp(L-M) for L in logs]; S=sum(w)
    return [x/S for x in w]

def stein_checks(k, a):
    nu=(a/2)**2
    p_full = bessel_pmf(k,a)
    # working range: p_m > 1e-250
    N = max(n for n in range(len(p_full)) if p_full[n] > 1e-250) + 1
    p = p_full[:N]
    PMIN = 1e-12
    Mv = max(m for m in range(N-1) if p[m] > PMIN)
    F=[]; s=0
    for x in p: s+=x; F.append(s)
    ENNk = sum(n*(n+k)*p[n] for n in range(N))
    g=[random.uniform(-1,1) for _ in range(N+1)]
    char = sum(p[n]*(nu*g[n+1]-n*(n+k)*g[n]) for n in range(N-1))
    def solve(Aset):
        PA = sum(p[n] for n in Aset if n < N)
        gs=[0.0]*(N+1); csum=0.0
        for m in range(Mv):
            csum += ((1.0 if m in Aset else 0.0)-PA)*p[m]
            gs[m+1]=csum/(nu*p[m])
        return gs, PA
    A=set(n for n in range(60) if random.random()<0.4)
    gsol,PA = solve(A)
    maxres=max(abs(nu*gsol[n+1]-n*(n+k)*gsol[n]-((1.0 if n in A else 0.0)-PA)) for n in range(1,min(200,N-2)))
    vals=[(1-F[0])/nu]+[(1-F[j])/nu + F[j-1]/(j*(j+k)) for j in range(1,N-1)]
    mx=max(vals); argmx=vals.index(mx)
    bound1=1/nu+1/(k+1); bound3=3/nu
    empir=0
    Mtest=min(400,N-2)
    for t in range(40):
        A=set(n for n in range(Mtest) if random.random()<0.5)
        gs,_=solve(A)
        empir=max(empir, max(abs(gs[m+1]-gs[m]) for m in range(1,Mtest)))
    j0=max(argmx,5)
    gj,_=solve({j0})
    signs_ok = all(gj[m+1]-gj[m] <= 1e-14 for m in range(1,Mtest) if m!=j0) and (gj[j0+1]-gj[j0])>0
    EN=sum(n*p[n] for n in range(N)); EN2=sum(n*n*p[n] for n in range(N))
    sig=math.sqrt(EN2-EN*EN)
    # ||g|| empirical and F(1-F)/(nu p) bound
    gnorm_emp=0
    for t in range(40):
        A=set(n for n in range(Mtest) if random.random()<0.5)
        gs,_=solve(A)
        gnorm_emp=max(gnorm_emp,max(abs(x) for x in gs[:Mtest]))
    gbound=max(F[m]*(1-F[m])/(nu*p[m]) for m in range(Mv))
    return dict(nu=nu,ENNk=ENNk,char=char,maxres=maxres,mx=mx,argmx=argmx,
                bound1=bound1,bound3=bound3,empir=empir,signs_ok=signs_ok,
                sigma=sig,mean=EN,gnorm_emp=gnorm_emp,gbound=gbound,
                sig_over_nu=sig/nu)

for (k,a) in [(0,2.0),(0,20.0),(3,5.0),(2,40.0),(10,15.0),(0,100.0)]:
    r=stein_checks(k,a)
    print("k=%2d a=%6.1f nu=%9.2f | E N(N+k)-nu=%.1e char=%.1e res=%.1e" %
          (k,a,r['nu'],r['ENNk']-r['nu'],r['char'],r['maxres']))
    print("   Stein factor exact=%.6f (j*=%d)  bounds: 1/nu+1/(k+1)=%.5f  3/nu=%.5f  empir supA=%.6f  signs_ok=%s"%
          (r['mx'],r['argmx'],r['bound1'],r['bound3'],r['empir'],r['signs_ok']))
    print("   ||g|| empir=%.5f  F(1-F)/(nu p) bound=%.5f  sigma/nu=%.5f  mean=%.3f sigma=%.3f"%
          (r['gnorm_emp'],r['gbound'],r['sig_over_nu'],r['mean'],r['sigma']))


==> anc/03_factor_grid.py <==
"""
03_factor_grid.py -- Factor identities across a (k,a) grid.

empirical <= exact <= closed bounds of eqs. (8)-(9) [eq:lambda, eq:gamma];
Stein-equation residuals via a mode-switched stable evaluation of eq. (7).

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import math, random
random.seed(7)

def bessel_pmf(k,a,N=1200):
    logs=[(2*n+k)*math.log(a/2)-math.lgamma(n+1)-math.lgamma(n+k+1) for n in range(N)]
    M=max(logs); w=[math.exp(L-M) for L in logs]; S=sum(w)
    return [x/S for x in w]

def stein_checks(k,a):
    nu=(a/2)**2
    p_full=bessel_pmf(k,a)
    N=max(n for n in range(len(p_full)) if p_full[n]>1e-30)+1
    p=p_full[:N]; 
    PMIN = 1e-12
    Mv = max(m for m in range(N-1) if p[m] > PMIN)
    F=[]; s=0
    for x in p: s+=x; F.append(s)
    def solve(Aset):
        PA=sum(p_full[n] for n in Aset)
        h=[(1.0 if n in Aset else 0.0)-PA for n in range(N)]
        # forward cumsum and backward cumsum; use whichever is smaller in magnitude
        gs=[0.0]*(N+1)
        fwd=0.0
        back=[0.0]*(N+1)
        for n in range(N-1,-1,-1):
            back[n]=back[n+1]+h[n]*p[n]
        msw = p.index(max(p))
        for m in range(N-1):
            fwd+=h[m]*p[m]
            val = fwd if m < msw else -back[m+1]
            gs[m+1]=val/(nu*p[m])
        return gs,PA
    A=set(n for n in range(min(60,N)) if random.random()<0.4)
    gsol,PA=solve(A)
    maxres=max(abs(nu*gsol[n+1]-n*(n+k)*gsol[n]-((1.0 if n in A else 0.0)-PA)) for n in range(1,N-4))
    vals=[(1-F[0])/nu]+[(1-F[j])/nu+F[j-1]/(j*(j+k)) for j in range(1,N-1)]
    mx=max(vals); argmx=vals.index(mx)
    empir=0; gnorm=0
    for t in range(60):
        A=set(n for n in range(N-2) if random.random()<0.5)
        gs,_=solve(A)
        empir=max(empir,max(abs(gs[m+1]-gs[m]) for m in range(1,N-1)))
        gnorm=max(gnorm,max(abs(x) for x in gs))
    # sign pattern for several singletons
    signs_ok=True
    for j0 in [1,2,argmx,argmx+3,N//2]:
        if j0<1 or j0>=N-2: continue
        gj,_=solve({j0})
        for m in range(1,N-2):
            d=gj[m+1]-gj[m]
            if m==j0:
                if d<=0: signs_ok=False
            else:
                if d>1e-12: signs_ok=False
    EN=sum(n*p[n] for n in range(N)); EN2=sum(n*n*p[n] for n in range(N))
    sig=math.sqrt(EN2-EN*EN)
    gbound=max(F[m]*(1-F[m])/(nu*p[m]) for m in range(Mv))
    return dict(nu=nu,mx=mx,argmx=argmx,b1=1/nu+1/(k+1),b3=3/nu,empir=empir,
                signs_ok=signs_ok,maxres=maxres,gnorm=gnorm,gbound=gbound,
                sig=sig,mean=EN)

print("%-14s %-10s %-28s %-12s %-6s %-24s"%("(k,a)","nu","factor: empir<=exact<=bounds","eq-resid","signs","||g||: empir<=F(1-F)/(nu p)"))
for (k,a) in [(0,2.0),(0,20.0),(3,5.0),(2,40.0),(10,15.0),(0,100.0)]:
    r=stein_checks(k,a)
    print("(%2d,%6.1f) %9.2f  %.6f<=%.6f<=min(%.4f,%.4f)  %.1e  %-5s  %.5f<=%.5f  [sigma/nu=%.5f]"%
          (k,a,r['nu'],r['empir'],r['mx'],r['b1'],r['b3'],r['maxres'],r['signs_ok'],r['gnorm'],r['gbound'],r['sig']/r['nu']))


==> anc/04_factor_highprec.py <==
"""
04_factor_highprec.py -- High-precision (mpmath) replication of the factor checks.

Theorem 2.5 [thm:factors]; sign pattern of singleton solutions.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
from mpmath import mp, mpf, exp, log, sqrt, gamma
import random
random.seed(7)
mp.dps = 50

def bessel_pmf(k,a,N):
    a=mpf(a)
    w=[(a/2)**(2*n+k)/(gamma(n+1)*gamma(n+k+1)) for n in range(N)]
    S=sum(w)
    return [x/S for x in w]

def run(k,a,N):
    nu=(mpf(a)/2)**2
    p=bessel_pmf(k,a,N)
    F=[]; s=mpf(0)
    for x in p: s+=x; F.append(s)
    G=[mpf(0)]*(N+1)   # G[m]=P(X>=m)
    for n in range(N-1,-1,-1): G[n]=G[n+1]+p[n]
    Mv4 = max(m for m in range(N-1) if p[m] > mpf('1e-12'))
    def solve(A):
        PA=sum(p[n] for n in A)
        h=[(mpf(1) if n in A else mpf(0))-PA for n in range(N)]
        gs=[mpf(0)]*(N+1); c=mpf(0)
        for m in range(Mv4):
            c+=h[m]*p[m]
            gs[m+1]=c/(nu*p[m])
        return gs,PA
    # residual check
    A=set(n for n in range(N) if random.random()<0.4)
    gs,PA=solve(A)
    res=max(abs(nu*gs[n+1]-n*(n+k)*gs[n]-((mpf(1) if n in A else mpf(0))-PA)) for n in range(1,Mv4))
    # exact Stein factor and bounds
    vals=[G[1]/nu]+[G[j+1]/nu+F[j-1]/(j*(j+k)) for j in range(1,N-1)]
    mx=max(vals); argmx=vals.index(mx)
    # empirical sup over random A
    emp=mpf(0); gn=mpf(0)
    for t in range(60):
        A=set(n for n in range(N) if random.random()<0.5)
        g2,_=solve(A)
        emp=max(emp,max(abs(g2[m+1]-g2[m]) for m in range(1,Mv4)))
        gn=max(gn,max(abs(x) for x in g2))
    # sign pattern
    ok=True
    for j0 in [1,2,argmx if argmx>=1 else 1,min(argmx+4,N-3),N//2]:
        gj,_=solve({j0})
        for m in range(1,Mv4):
            d=gj[m+1]-gj[m]
            if m==j0 and d<=0: ok=False
            if m!=j0 and d>mpf('1e-40'): ok=False
    gbound=max(F[m]*G[m+1]/(nu*p[m]) for m in range(N-1))
    return nu,float(emp),float(mx),argmx,float(1/nu+mpf(1)/(k+1)),float(3/nu),float(res),ok,float(gn),float(gbound)

for (k,a,N) in [(0,2.0,60),(0,20.0,120),(3,5.0,80),(2,40.0,160),(10,15.0,100),(0,100.0,260)]:
    nu,emp,mx,arg,b1,b3,res,ok,gn,gb=run(k,a,N)
    print("(k=%2d,a=%5.1f) nu=%8.2f | supA||Dg||=%.8f  exact max_j Dg_j(j)=%.8f (j*=%d)  <= min(%.5f, %.5f)  resid=%.0e signs=%s"%(k,a,nu,emp,mx,arg,b1,b3,res,ok))
    print("               ||g||_emp=%.6f <= sup F*G/(nu p)=%.6f"%(gn,gb))


==> anc/05_stable_solver.py <==
"""
05_stable_solver.py -- Two-sided (forward/tail) evaluation of the Stein solution.

Solution eq. (7) [eq:solution]; ||g|| vs eq. (9); mean formula
E N = (a/2) I_{k+1}(a)/I_k(a).

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
from mpmath import mp, mpf, gamma
import random
random.seed(7)
mp.dps = 60

def run(k,a,N):
    a=mpf(a); nu=(a/2)**2
    w=[(a/2)**(2*n+k)/(gamma(n+1)*gamma(n+k+1)) for n in range(N)]
    S=sum(w); p=[x/S for x in w]
    F=[]; s=mpf(0)
    for x in p: s+=x; F.append(s)
    G=[mpf(0)]*(N+1)
    for n in range(N-1,-1,-1): G[n]=G[n+1]+p[n]
    med=next(m for m in range(N) if F[m]>=mpf('0.5'))
    # meaningful test range: p_m not absurdly small
    R=max(m for m in range(N) if p[m]>mpf('1e-40'))
    def solve(A):
        PA=sum(p[n] for n in A)
        h=[(mpf(1) if n in A else mpf(0))-PA for n in range(N)]
        gs=[mpf(0)]*(N+1)
        c=mpf(0)
        for m in range(med):
            c+=h[m]*p[m]; gs[m+1]=c/(nu*p[m])
        b=mpf(0)
        for m in range(N-2,med-1,-1):
            gs[m+1]=-b/(nu*p[m]) if False else None  # placeholder
        # backward properly:
        b=mpf(0)
        for m in range(N-2,med-1,-1):
            pass
        tail=[mpf(0)]*(N+1)
        for n in range(N-1,-1,-1): tail[n]=tail[n+1]+h[n]*p[n]
        for m in range(med,N-1):
            gs[m+1]=-tail[m+1]/(nu*p[m])
        return gs,PA
    A=set(n for n in range(R) if random.random()<0.4)
    gs,PA=solve(A)
    res=max(abs(nu*gs[n+1]-n*(n+k)*gs[n]-((mpf(1) if n in A else mpf(0))-PA)) for n in range(1,R))
    vals=[G[1]/nu]+[G[j+1]/nu+F[j-1]/(j*(j+k)) for j in range(1,N-1)]
    mx=max(vals); argmx=vals.index(mx)
    emp=mpf(0); gn=mpf(0)
    for t in range(60):
        A=set(n for n in range(R) if random.random()<0.5)
        g2,_=solve(A)
        emp=max(emp,max(abs(g2[m+1]-g2[m]) for m in range(1,R)))
        gn=max(gn,max(abs(g2[m]) for m in range(R)))
    ok=True
    for j0 in set([1,2,max(argmx,1),min(max(argmx,1)+4,R-2),med]):
        gj,_=solve({j0})
        for m in range(1,R):
            d=gj[m+1]-gj[m]
            if m==j0 and d<=0: ok=False
            if m!=j0 and d>mpf('1e-45'): ok=False
    gb=max(F[m]*G[m+1]/(nu*p[m]) for m in range(N-1))
    print("(k=%2d,a=%5.1f) nu=%8.2f | supA||Dg||=%.8f = maxDg_j(j)=%.8f (j*=%d) <= min(%.5f,%.5f) | resid=%.0e signs=%s"%(
        k,float(a),float(nu),float(emp),float(mx),argmx,float(1/nu+mpf(1)/(k+1)),float(3/nu),float(res),ok))
    print("     ||g||_emp=%.6f <= supF*G/(nu p)=%.6f ; mean=%.4f  E N(N+k)-nu=%.1e"%(
        float(gn),float(gb),float(sum(n*p[n] for n in range(N))),
        float(sum(n*(n+k)*p[n] for n in range(N))-nu)))

for (k,a,N) in [(0,2.0,60),(0,20.0,120),(3,5.0,80),(2,40.0,160),(10,15.0,100),(0,100.0,300)]:
    run(k,a,N)


==> anc/06_master_theorem.py <==
"""
06_master_theorem.py -- End-to-end check of the approximation theorem.

Theorem 3.3 [thm:main]: d_TV(W, Bes(k,2 sqrt(beta))) <= c1 d_W(W+1, W-box),
eqs. (10)-(11) [eq:master, eq:matched], on Poissonized examples.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
from mpmath import mp, mpf, gamma, sqrt
mp.dps = 40

def bessel_pmf(k,a,N):
    a=mpf(a)
    w=[(a/2)**(2*n+k)/(gamma(n+1)*gamma(n+k+1)) for n in range(N)]
    S=sum(w); return [x/S for x in w]

def trunc_pois(lam,T):
    w=[mpf(lam)**n/gamma(n+1) for n in range(T+1)]
    S=sum(w); return [x/S for x in w]

def test(k, lam1, lam2, T, N=200):
    # W = Y | X - Y = k, X~TruncPoi(lam1,[0,T]), Y~TruncPoi(lam2,[0,T])
    px=trunc_pois(lam1,T); py=trunc_pois(lam2,T)
    q=[mpf(0)]*(N)
    for y in range(min(T+1,N)):
        x=y+k
        if 0<=x<=T: q[y]=px[x]*py[y]
    S=sum(q); q=[t/S for t in q]
    beta=sum(n*(n+k)*q[n] for n in range(N))
    a=2*sqrt(beta); nu=beta
    p=bessel_pmf(k,float(a),N)
    dtv=sum(abs(q[n]-p[n]) for n in range(N))/2
    # W^square: quadratic bias of q
    qq=[n*(n+k)*q[n]/beta for n in range(N)]
    # law of W+1
    q1=[mpf(0)]*(N+1)
    for n in range(N): q1[n+1]=q[n]
    # Wasserstein-1 = sum |F_{W+1}(m) - F_{W^sq}(m)|
    Fa=mpf(0); Fb=mpf(0); w1=mpf(0)
    for m in range(N):
        Fa+=q1[m]; Fb+=qq[m]; w1+=abs(Fa-Fb)
    c1=min(mpf(3), 1+nu/(k+1))
    print("k=%d lam=(%.1f,%.1f) T=%d : beta=%.4f  d_TV(W,Bes)=%.6f  <=  c1*W1(W+1,Wsq)=%.6f  (c1=%.3f, W1=%.6f)  ratio=%.3f"%
          (k,lam1,lam2,T,float(beta),float(dtv),float(c1*w1),float(c1),float(w1),float(c1*w1/dtv) if dtv>0 else -1))

test(0, 4.0, 4.0, 6)
test(0, 4.0, 4.0, 9)
test(2, 6.0, 3.0, 10)
test(3, 10.0, 8.0, 14)
test(1, 12.0, 12.0, 30)


==> anc/07_er_comparison.py <==
"""
07_er_comparison.py -- Comparison with the Eichelsbacher--Reinert framework.

Transfer identity ghat = (n+k) g (Final Remarks, [rem:agg]); factor
comparisons of [rem:general] (Section 9).

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import mpmath as mp
mp.mp.dps = 60

def law(k, nu, N=700):
    p = [mp.mpf(nu)**n/(mp.factorial(n)*mp.factorial(n+k)) for n in range(N)]
    Z = mp.fsum(p); p = [x/Z for x in p]
    F = [mp.mpf(0)]*N; Fb = [mp.mpf(0)]*(N+1)
    s = mp.mpf(0)
    for n in range(N): s += p[n]; F[n] = s
    s = mp.mpf(0)
    for n in range(N-1, -1, -1): s += p[n]; Fb[n] = s      # tail, no cancellation
    return p, F, Fb

def w(j, n, F, Fb):          # 1_{j<=n} - F(n), computed stably
    return Fb[n+1] if j <= n else -F[n]

def sups(k, nu, p, F, Fb, M):
    """exact sup over indicator sets, for our g and for ER's ghat=(n+k)g."""
    sg = [F[n]*Fb[n+1]/(nu*p[n]) for n in range(M)]        # sup_A |g_A(n+1)|
    sdg, sdgh = [], []
    for n in range(1, M):
        cg, ch = [], []
        for j in range(M):
            a = w(j,n,F,Fb)/(nu*p[n]); b = w(j,n-1,F,Fb)/(nu*p[n-1])
            cg.append(p[j]*(a - b))
            ch.append(p[j]*((n+1+k)*a - (n+k)*b))
        for co, out in ((cg,sdg),(ch,sdgh)):
            hi = mp.fsum([c for c in co if c>0]); lo = -mp.fsum([c for c in co if c<0])
            out.append(max(hi,lo))
    return sg, sdg, sdgh

k, nu = 2, mp.mpf(25); p,F,Fb = law(k,nu); M = 200
sg, sdg, sdgh = sups(k,nu,p,F,Fb,M)

# CHECK 1: ghat=(n+k)g satisfies ER's Stein equation  ghat(n+1)*nu/(n+k+1) - n ghat(n) = f-Ef
import random; random.seed(1)
f = [mp.mpf(random.random()) for _ in range(len(p))]
Ef = mp.fsum([p[j]*f[j] for j in range(len(p))])
g = [mp.mpf(0)]; S = mp.mpf(0)
MvE = max(n for n in range(len(p)-1) if p[n] > 1e-12)
for n in range(MvE):
    S += p[n]*(f[n]-Ef); g.append(S/(nu*p[n]))
gh = [(n+k)*g[n] for n in range(len(g))]
res = max(abs(gh[n+1]*nu/(n+k+1) - n*gh[n] - (f[n]-Ef)) for n in range(1, min(150, MvE-1)))
print("CHECK1 ghat=(n+k)g solves ER's Stein eqn, max residual:", mp.nstr(res,5))

# CHECK 2: ER Lemma 2.1 identity (2.10) and its corollary bound
print("CHECK2  j |  true sup|Dghat|   ER (2.10) identity   ER bound 1/j^(j+k+1)/nu")
for j in [1,2,3,5,10,20]:
    ident = (j+k+1)/nu*Fb[j+1] + F[j-1]/j
    bd = min(mp.mpf(1)/j, (j+k+1)/nu)
    print("       %2d |  %s      %s        %s" %
          (j, mp.nstr(sdgh[j-1],8), mp.nstr(ident,8), mp.nstr(bd,8)))
print("       identity matches to:", mp.nstr(max(abs(sdgh[j-1]-((j+k+1)/nu*Fb[j+1]+F[j-1]/j))
      for j in range(1,150)),3))

def er_derived(k, nu, M=4000):
    """ER Lemma 2.1 -> bounds in OUR normalization via g = ghat/(n+k)."""
    dgh = [ (k+1)/mp.mpf(nu) ] + [ min(mp.mpf(1)/j,(j+k+1)/mp.mpf(nu)) for j in range(1,M) ]
    gh = [mp.mpf(0)]
    for j in range(M-1): gh.append(gh[-1]+dgh[j])
    gb  = max(gh[n]/(n+k) for n in range(1,M))
    dgb = max([dgh[0]/(k+1)]+[dgh[n]/(n+k+1)+gh[n]/((n+k)*(n+k+1)) for n in range(1,M)])
    return gb, dgb

print("\n k    nu |  TRUE|g|    ours Gam   ER-deriv |  TRUE|Dg|   ours Lam   ER-deriv | ratios")
for k, nu in [(0,5),(1,10),(2,25),(3,50),(5,100),(2,400),(10,1000)]:
    nu = mp.mpf(nu); p,F,Fb = law(k,nu)
    M = max(n for n in range(len(p)) if p[n] > mp.mpf('1e-45')); M = min(M, 300)
    sg, sdg, _ = sups(k,nu,p,F,Fb,M)
    tg, tdg = max(sg), max(sdg)
    Gam = 2/(mp.sqrt(k*k+4*nu)-3) if mp.sqrt(k*k+4*nu)>3 else mp.inf
    Lam = min(1/nu + mp.mpf(1)/(k+1), 3/nu)
    gb, dgb = er_derived(k,nu)
    print("%2d %5d | %9.6f %9.5f %9.5f | %9.6f %9.5f %9.5f | %.2f %.2f"
          % (k,nu,tg,Gam,gb,tdg,Lam,dgb,float(Gam/gb),float(Lam/dgb)))


==> anc/08_bx_comparison.py <==
"""
08_bx_comparison.py -- Comparison with the Brown--Xia birth-death framework.

Section 9 remarks [rem:general]; sanity: exact nu*Lambda <= 1.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import mpmath as mp
mp.mp.dps = 60

# identity check: beta_i = i(i+k) = (k+1)i + i(i-1)  => Brown-Xia PBD(alpha;0,beta,1), beta=k+1
for k in range(6):
    assert all(i*(i+k) == (k+1)*i + i*(i-1) for i in range(200))
print("identity  i(i+k) = (k+1)i + i(i-1)  verified for k=0..5, i=0..199\n")

def factors(k, nu):
    N = int(80 + 15*mp.sqrt(nu) + 3*k)
    w = [nu**n/(mp.factorial(n)*mp.factorial(n+k)) for n in range(N)]
    Z = mp.fsum(w); p = [x/Z for x in w]
    F  = [mp.fsum(p[:i+1]) for i in range(N)]                 # F(i)
    Fb = [mp.fsum(p[i:])   for i in range(N)]                 # Fbar(i), direct tail sum
    lam = max(Fb[i+1]/nu + (F[i-1]/(i*(i+k)) if i >= 1 else mp.mpf(0))
              for i in range(N-2))
    gam = max(F[i-1]*Fb[i]/(nu*p[i-1])
              for i in range(1, N-2) if p[i-1] > mp.mpf('1e-45'))
    return lam, gam

print("  k     nu |  Lambda_exact   paper_bnd    BX 1/nu  ratio(paper/BX) | Gamma_exact  paper_bnd  loose")
print("-"*104)
for k, nu in [(0,4),(1,4),(2,9),(0,25),(1,25),(3,25),(2,100),(5,100),(1,400),(10,400)]:
    nu = mp.mpf(nu); lam, gam = factors(k, nu)
    pL = min(1/nu + mp.mpf(1)/(k+1), 3/nu); bx = 1/nu
    d = mp.sqrt(k*k + 4*nu); pG = 2/(d-3) if d > 3 else mp.inf
    print("%3d %6.0f | %13.6f %11.6f %10.6f  %6.2fx        | %10.6f %10.6f  %5.1fx"
          % (k, nu, lam, pL, bx, pL/bx, gam, pG, pG/gam))
print("\nsanity: Lambda_exact <= 1/nu in all rows?",
      all(factors(k,mp.mpf(nu))[0] <= 1/mp.mpf(nu)*(1+mp.mpf('1e-30'))
          for k,nu in [(0,4),(1,4),(2,9),(0,25),(3,25),(5,100),(10,400)]))


==> anc/09_expansion_2row.py <==
"""
09_expansion_2row.py -- Two-row dependency expansion, end to end.

Theorem 4.2 [thm:expansion], eq. (17) [eq:expansion], on small systems.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import math, random
random.seed(1)

def trunc_pois(lam, cap):
    w=[math.exp(-lam)*lam**n/math.factorial(n) for n in range(cap+1)]
    S=sum(w); return [x/S for x in w]

def conv_pairs(cols):
    # joint pmf over (v,d): d = sum x - sum y, v = sum y
    dp={(0,0):1.0}
    for px,py in cols:
        nd={}
        for (v,d),p in dp.items():
            for x,qx in enumerate(px):
                for y,qy in enumerate(py):
                    key=(v+y, d+x-y)
                    nd[key]=nd.get(key,0.0)+p*qx*qy
        dp=nd
    return dp

def bessel_pmf(k,a,N=400):
    logs=[(2*n+k)*math.log(a/2)-math.lgamma(n+1)-math.lgamma(n+k+1) for n in range(N)]
    M=max(logs); w=[math.exp(L-M) for L in logs]; S=sum(w)
    return [x/S for x in w]

def w1(p,q):
    n=max(len(p),len(q)); p=p+[0]*(n-len(p)); q=q+[0]*(n-len(q))
    Fa=Fb=s=0.0
    for m in range(n):
        Fa+=p[m]; Fb+=q[m]; s+=abs(Fa-Fb)
    return s

def size_bias(p):
    m=sum(i*p[i] for i in range(len(p)))
    return [i*p[i]/m for i in range(len(p))], m

# ---------------- system ----------------
J=6
cols=[]; caps=[]; l1s=[]; l2s=[]
params=[(3.0,2.5,5),(2.0,2.0,4),(4.0,3.0,6),(2.5,3.5,5),(3.0,3.0,4),(1.5,2.0,3)]
for (l1,l2,cap) in params:
    cols.append((trunc_pois(l1,cap), trunc_pois(l2,cap)))
    caps.append(cap); l1s.append(l1); l2s.append(l2)

m=[sum(i*px[i] for i in range(len(px))) for px,py in cols]     # E X_j
n=[sum(i*py[i] for i in range(len(py))) for px,py in cols]     # E Y_j
NU_=sum(m); NV_=sum(n)
c=[m[j]*n[j] for j in range(J)]                                 # E[X_j Y_j] (indep within col)
nu = NU_*NV_ - sum(m[j]*n[j] for j in range(J)) + sum(c)        # E[UV] = sum_{j!=l} m_j n_l + sum_j c_j
# (with independence within columns this equals NU_*NV_ exactly)
a=2*math.sqrt(nu)

dp=conv_pairs(cols)
# choose k = mode of D
dmarg={}
for (v,d),p in dp.items(): dmarg[d]=dmarg.get(d,0.0)+p
k=max((d for d in dmarg if d>=0), key=lambda d:dmarg[d])
Pk=dmarg[k]
Vmax=sum(caps)
Wlaw=[0.0]*(Vmax+2)
for (v,d),p in dp.items():
    if d==k: Wlaw[v]+=p
Wlaw=[x/Pk for x in Wlaw]

pB=bessel_pmf(k,a)
dtv=0.5*sum(abs((Wlaw[i] if i<len(Wlaw) else 0)-pB[i]) for i in range(max(len(Wlaw),len(pB))))

# Stein factors for Bes(k,a)
F=[]; s0=0
for x in pB: s0+=x; F.append(s0)
G=[0.0]*(len(pB)+1)
for i in range(len(pB)-1,-1,-1): G[i]=G[i+1]+pB[i]
Lam=min(1/nu+1/(k+1), 3/nu)
Gam=max(F[mm]*G[mm+1]/(nu*pB[mm]) for mm in range(len(pB)-1) if pB[mm]>1e-300)

# ---------------- exact transfer identity check ----------------
g=[0.0]+[random.uniform(-1,1) for _ in range(Vmax+5)]
lhs = nu*sum(Wlaw[v]*g[v+1] for v in range(Vmax+1))
# E_k[UV g(V)] : need joint (u,v) on fiber -> u=v+k
lhs -= sum(Wlaw[v]*(v+k)*v*g[v] for v in range(Vmax+1))

def biased_cols(j,l):
    # returns column list with j X-biased, l Y-biased (j!=l), or j product-biased (j==l)
    out=[]
    for t,(px,py) in enumerate(cols):
        if t==j and t==l:
            bx,_=size_bias(px); by,_=size_bias(py)
            out.append((bx,by))
        elif t==j:
            bx,_=size_bias(px); out.append((bx,py))
        elif t==l:
            by,_=size_bias(py); out.append((px,by))
        else: out.append((px,py))
    return out

rhs=0.0
for j in range(J):
    for l in range(J):
        w_jl = c[j] if j==l else m[j]*n[l]
        dpb=conv_pairs(biased_cols(j,l))
        ideal = sum(p*g[v+1] for (v,d),p in dp.items() if d==k)
        actual= sum(p*g[v]   for (v,d),p in dpb.items() if d==k)
        rhs += w_jl*(ideal-actual)
rhs/=Pk
print("transfer identity residual: %.2e   (lhs=%.6f rhs=%.6f)"%(abs(lhs-rhs),lhs,rhs))

# ---------------- local costs ----------------
# alpha_j = W1(Xhat, X+1) (Yhat=Y couples exactly); beta_j = W1(Yhat, Y+1); gamma_j = alpha+beta
alpha=[]; beta=[]
for j,(px,py) in enumerate(cols):
    bx,_=size_bias(px); by,_=size_bias(py)
    alpha.append(w1(bx,[0.0]+px))
    beta.append(w1(by,[0.0]+py))
gam=[alpha[j]+beta[j] for j in range(J)]
A=sum(m[j]*alpha[j] for j in range(J))
B=sum(n[j]*beta[j] for j in range(J))
C=sum(c[j]*gam[j] for j in range(J))

# closed form check: alpha_j = W1(Poi|<=cap-1, Poi|<=cap)
for j,(l1,_,cap) in enumerate(params):
    t1=trunc_pois(l1,cap-1)+[0.0]; t2=trunc_pois(l1,cap)
    print("  col %d: alpha=%.6f  closed-form W1(Poi|<=%d, Poi|<=%d)=%.6f"%(j,alpha[j],cap-1,cap,w1(t1,t2)))

# ---------------- LCLT constants over pair-removed systems ----------------
theta=0.0; tau1=0.0; omega=0.0
for j in range(J):
    for l in range(J):
        rest=[cols[t] for t in range(J) if t not in (j,l)] if j!=l else [cols[t] for t in range(J) if t!=j]
        dpr=conv_pairs(rest)
        dR={}; fib={}
        for (v,d),p in dpr.items():
            dR[d]=dR.get(d,0.0)+p
            fd=fib.setdefault(d,{})
            fd[v]=fd.get(v,0.0)+p
        # window of achievable s=k-d0 : d0 in [-(sum of involved caps), +(...)+1]
        capsum=caps[j]+caps[l] if j!=l else caps[j]
        smin,smax=k-capsum-1, k+capsum+1
        for s in range(smin,smax+1):
            ps=dR.get(s,0.0)
            theta=max(theta, ps/Pk)
            ps1=dR.get(s+1,0.0)
            tau1=max(tau1, abs(ps1-ps)/Pk)
            if ps>0 and ps1>0:
                va=fib[s]; vb=fib[s+1]
                mv=max(max(va),max(vb))+1
                qa=[va.get(i,0.0)/ps for i in range(mv)]
                qb=[vb.get(i,0.0)/ps1 for i in range(mv)]
                omega=max(omega, w1(qa,qb))

K  = theta*(1+omega)*Lam + tau1*Gam
K0 = theta*(Lam+2*Gam)
bnd  = K *(NV_*A + NU_*B + C)
bnd0 = K0*(NV_*A + NU_*B + C)
print("\nJ=%d k=%d nu=%.3f a=%.3f P(D=k)=%.4f"%(J,k,nu,a,Pk))
print("costs: A=%.5f B=%.5f C=%.5f ; N_U=%.3f N_V=%.3f"%(A,B,C,NU_,NV_))
print("constants: Lam=%.5f Gam=%.5f theta=%.3f tau1=%.4f omega=%.3f"%(Lam,Gam,theta,tau1,omega))
print("d_TV(W,Bes) = %.6f"%dtv)
print("refined bound = %.6f  (slack %.1fx)"%(bnd, bnd/dtv if dtv>0 else -1))
print("crude   bound = %.6f  (slack %.1fx)"%(bnd0, bnd0/dtv if dtv>0 else -1))


==> anc/10_expansion_sweep.py <==
"""
10_expansion_sweep.py -- Parameter sweep of the two-row expansion.

Theorem 4.2 [thm:expansion], eq. (17), across sparsity regimes.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
exec(open('09_expansion_2row.py').read().split('# ---------------- system ----------------')[0])

def run_system(params, label):
    J=len(params)
    cols=[]; caps=[]
    for (l1,l2,cap) in params:
        cols.append((trunc_pois(l1,cap), trunc_pois(l2,cap))); caps.append(cap)
    m=[sum(i*px[i] for i in range(len(px))) for px,py in cols]
    n=[sum(i*py[i] for i in range(len(py))) for px,py in cols]
    NU_=sum(m); NV_=sum(n)
    c=[m[j]*n[j] for j in range(J)]
    nu=NU_*NV_
    a=2*math.sqrt(nu)
    dp=conv_pairs(cols)
    dmarg={}
    for (v,d),p in dp.items(): dmarg[d]=dmarg.get(d,0.0)+p
    k=max((d for d in dmarg if d>=0), key=lambda d:dmarg[d])
    Pk=dmarg[k]; Vmax=sum(caps)
    Wlaw=[0.0]*(Vmax+2)
    for (v,d),p in dp.items():
        if d==k: Wlaw[v]+=p
    Wlaw=[x/Pk for x in Wlaw]
    pB=bessel_pmf(k,a,600)
    dtv=0.5*sum(abs((Wlaw[i] if i<len(Wlaw) else 0)-pB[i]) for i in range(max(len(Wlaw),len(pB))))
    F=[]; s0=0
    for x in pB: s0+=x; F.append(s0)
    G=[0.0]*(len(pB)+1)
    for i in range(len(pB)-1,-1,-1): G[i]=G[i+1]+pB[i]
    Lam=min(1/nu+1/(k+1),3/nu)
    Gam=max(F[mm]*G[mm+1]/(nu*pB[mm]) for mm in range(len(pB)-1) if pB[mm]>1e-280)
    alpha=[];beta=[]
    for j,(px,py) in enumerate(cols):
        bx,_=size_bias(px); by,_=size_bias(py)
        alpha.append(w1(bx,[0.0]+px)); beta.append(w1(by,[0.0]+py))
    gamv=[alpha[j]+beta[j] for j in range(J)]
    A=sum(m[j]*alpha[j] for j in range(J)); B=sum(n[j]*beta[j] for j in range(J))
    C=sum(c[j]*gamv[j] for j in range(J))
    theta=tau1=omega=0.0
    for j in range(J):
        for l in range(j,J):
            rest=[cols[t] for t in range(J) if t not in (j,l)] if j!=l else [cols[t] for t in range(J) if t!=j]
            dpr=conv_pairs(rest)
            dR={}; fib={}
            for (v,d),p in dpr.items():
                dR[d]=dR.get(d,0.0)+p
                fd=fib.setdefault(d,{}); fd[v]=fd.get(v,0.0)+p
            capsum=caps[j]+(caps[l] if j!=l else 0)
            for s in range(k-capsum-1,k+capsum+2):
                ps=dR.get(s,0.0); ps1=dR.get(s+1,0.0)
                theta=max(theta,ps/Pk); tau1=max(tau1,abs(ps1-ps)/Pk)
                if ps>0 and ps1>0:
                    va=fib[s]; vb=fib[s+1]
                    mv=max(max(va),max(vb))+1
                    omega=max(omega,w1([va.get(i,0.0)/ps for i in range(mv)],[vb.get(i,0.0)/ps1 for i in range(mv)]))
    K=theta*(1+omega)*Lam+tau1*Gam
    bnd=K*(NV_*A+NU_*B+C)
    meancost=(A/NU_+B/NV_)/2
    print("%-22s J=%d k=%d nu=%8.1f  avg-cost=%.2e  d_TV=%.3e  bound=%.3e  slack=%.1fx  [th=%.2f om=%.2f t1=%.3f]"%(
        label,J,k,nu,meancost,dtv,bnd,bnd/dtv if dtv>0 else float('nan'),theta,omega,tau1))

import math
run_system([(3.0,2.5,5),(2.0,2.0,4),(4.0,3.0,6),(2.5,3.5,5),(3.0,3.0,4),(1.5,2.0,3)], "tight caps (~l+2)")
run_system([(3.0,2.5,10),(2.0,2.0,9),(4.0,3.0,12),(2.5,3.5,10),(3.0,3.0,9),(1.5,2.0,8)], "moderate caps (~l+6)")
run_system([(3.0,2.5,14),(2.0,2.0,13),(4.0,3.0,16),(2.5,3.5,14),(3.0,3.0,13),(1.5,2.0,12)], "generous caps (~l+10)")
run_system([(2.5,2.0,8)]*8, "J=8 uniform moderate")


==> anc/11_binary_costs.py <==
"""
11_binary_costs.py -- Binary-model expansion costs.

Corollary 5.3 [cor:binary] cost formulas and the resulting bound.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import numpy as np, math
np.random.seed(3)

def bessel_pmf(k,a,N=300):
    logs=[(2*n+k)*math.log(a/2)-math.lgamma(n+1)-math.lgamma(n+k+1) for n in range(N)]
    M=max(logs); w=np.exp(np.array(logs)-M); return w/w.sum()

def w1v(p,q):
    n=max(len(p),len(q)); pa=np.zeros(n); qa=np.zeros(n)
    pa[:len(p)]=p; qa[:len(q)]=q
    return float(np.abs(np.cumsum(pa)-np.cumsum(qa)).sum())

def dp_grid(ps,qs,J):
    g=np.zeros((J+2, 2*J+3)); g[0,J+1]=1.0
    for p,q in zip(ps,qs):
        a=(1-p)*(1-q); b=p*(1-q); c_=(1-p)*q; d_=p*q
        ng=a*g.copy()
        ng[:,1:]+=b*g[:,:-1]
        ng[1:,:-1]+=c_*g[:-1,1:]
        ng[1:,:]+=d_*g[:-1,:]
        g=ng
    return g

def run(J,ps,qs,kchoice=None,label=""):
    ps=np.asarray(ps,float); qs=np.asarray(qs,float)
    NU=ps.sum(); NV=qs.sum(); nu=NU*NV; a=2*math.sqrt(nu)
    g=dp_grid(ps,qs,J); off=J+1
    dmarg=g.sum(axis=0)
    k=int(np.argmax(dmarg[off:])) if kchoice is None else kchoice
    Pk=dmarg[off+k]
    Wlaw=g[:,off+k]/Pk
    pB=bessel_pmf(k,a)
    n=max(len(Wlaw),len(pB)); wa=np.zeros(n); ba=np.zeros(n)
    wa[:len(Wlaw)]=Wlaw; ba[:len(pB)]=pB
    dtv=0.5*float(np.abs(wa-ba).sum())
    F=np.cumsum(pB)
    Gtail=np.concatenate([np.cumsum(pB[::-1])[::-1][1:],[0.0]])  # Gtail[m]=P(N>=m+1), no cancellation
    Lam=min(1/nu+1/(k+1),3/nu)
    mask=pB[:-1]>1e-280
    Gam=float(((F[:-1]*Gtail[:-1])/(nu*pB[:-1]))[mask].max())
    # closed-form cost sanity: alpha_j = W1(delta_1, 1+Bern(p)) = p
    p0=float(ps[0])
    assert abs(w1v([0,1.0],[0,1-p0,p0])-p0)<1e-12
    A=float((ps*ps).sum()); B=float((qs*qs).sum()); C=float((ps*qs*(ps+qs)).sum())
    theta=tau1=omega=0.0
    for j in range(J):
        for l in range(j,J):
            keep=[t for t in range(J) if t not in (j,l)] if j!=l else [t for t in range(J) if t!=j]
            gr=dp_grid(ps[keep],qs[keep],J)
            dR=gr.sum(axis=0)
            for s in range(k-3,k+4):
                ci=off+s
                qs0=dR[ci] if 0<=ci<dR.shape[0] else 0.0
                qs1=dR[ci+1] if 0<=ci+1<dR.shape[0] else 0.0
                theta=max(theta,qs0/Pk)
                tau1=max(tau1,abs(qs1-qs0)/Pk)
                if qs0>1e-300 and qs1>1e-300:
                    omega=max(omega,w1v(gr[:,ci]/qs0, gr[:,ci+1]/qs1))
    K=theta*(1+omega)*Lam+tau1*Gam
    cost=NV*A+NU*B+C
    bnd=K*cost
    pmax=float(ps.max()); qmax=float(qs.max())
    print("%-28s J=%2d k=%d nu=%6.2f p*=%.2f | d_TV=%.4e bound=%.4e slack=%5.1fx | th=%.2f om=%.2f t1=%.3f | LSN: 3th(1+om)(p*+q*)=%.3f"%(
        label,J,k,nu,pmax,dtv,bnd,bnd/dtv,theta,omega,tau1,3*theta*(1+omega)*(pmax+qmax)))
    return dtv,bnd

run(20, np.random.uniform(0.15,0.35,20), np.random.uniform(0.15,0.35,20), None, "R1 dense-ish (p~0.25)")
run(30, np.random.uniform(0.08,0.20,30), np.random.uniform(0.08,0.20,30), None, "R2 sparse (p~0.14)")
run(30, np.random.uniform(0.04,0.10,30), np.random.uniform(0.04,0.10,30), None, "R3 sparser (p~0.07)")
run(30, np.random.uniform(0.08,0.20,30), np.random.uniform(0.08,0.20,30), 3,   "R4 off-mode k=3")

print("\n--- fixed-nu sparsity scan (N_U = N_V = 4.2) ---")
import numpy as np
for (J,pbar) in [(15,0.28),(30,0.14),(60,0.07)]:
    np.random.seed(11)
    ps=np.random.uniform(0.7*pbar,1.3*pbar,J); ps*= (4.2/ps.sum())
    qs=np.random.uniform(0.7*pbar,1.3*pbar,J); qs*= (4.2/qs.sum())
    run(J,ps,qs,None,"fixed-nu p*~%.2f"%ps.max())


==> anc/12_skellam_certificate.py <==
"""
12_skellam_certificate.py -- Skellam replacement certificate.

Lemma 5.5(iii) [lem:cert]: sup_m |P(D=m) - Sk_m| <= delta.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import numpy as np, math

def bessel_pmf(k,a,N=400):
    logs=[(2*n+k)*math.log(a/2)-math.lgamma(n+1)-math.lgamma(n+k+1) for n in range(N)]
    M=max(logs); w=np.exp(np.array(logs)-M); return w/w.sum()

# ---- Lemma A: explicit Gamma bound:  Gamma <= 2/(sqrt(k^2+4nu)-3) ----
print("Lemma A (Gamma_explicit >= Gamma_true):")
for (k,a) in [(0,2.0),(0,20.0),(3,5.0),(2,40.0),(10,15.0),(0,100.0),(5,60.0)]:
    nu=(a/2)**2
    pB=bessel_pmf(k,a,600)
    F=np.cumsum(pB); Gt=np.concatenate([np.cumsum(pB[::-1])[::-1][1:],[0.0]])
    mask=pB[:-1]>1e-280
    Gam=float(((F[:-1]*Gt[:-1])/(nu*pB[:-1]))[mask].max())
    disc=math.sqrt(k*k+4*nu)
    Gexp=2/(disc-3) if disc>3 else float('inf')
    print("  k=%2d nu=%8.2f: true=%.5f explicit=%.5f ok=%s (ratio %.1f)"%(k,nu,Gam,Gexp,Gexp>=Gam,Gexp/Gam))

# ---- Lemma B: anti-concentration  max_s P(S=s) <= sqrt(pi/(4R)),  R=sum rho_j ----
print("\nLemma B (anti-concentration for D = sum of {-1,0,1} columns):")
rng=np.random.default_rng(5)
for trial in range(3):
    J=rng.integers(30,120); p=rng.uniform(0.01,0.3,J); q=rng.uniform(0.01,0.3,J)
    u=p*(1-q); v=q*(1-p); z=1-u-v; rho=2*(u+v)*z; R=rho.sum()
    # exact pmf of D by 1-D convolution
    d=np.zeros(2*J+1); d[J]=1.0
    for j in range(J):
        nd=z[j]*d.copy(); nd[1:]+=u[j]*d[:-1]; nd[:-1]+=v[j]*d[1:]; d=nd
    print("  J=%3d: max pmf=%.5f  bound sqrt(pi/(4R))=%.5f  ok=%s"%(J,d.max(),math.sqrt(math.pi/(4*R)),math.sqrt(math.pi/(4*R))>=d.max()))

# ---- Lemma C: |P(D=k) - Skellam| <= delta (Barbour-Hall) ----
print("\nLemma C (Skellam replacement):")
for (J,lam) in [(200,6.0),(600,6.0),(100,4.0)]:
    p=np.full(J,lam/J); q=np.full(J,lam/J)
    NU=p.sum(); NV=q.sum(); a=2*math.sqrt(NU*NV)
    d=np.zeros(2*J+1); d[J]=1.0
    u=p*(1-q); v=q*(1-p); z=1-u-v
    for j in range(J):
        nd=z[j]*d.copy(); nd[1:]+=u[j]*d[:-1]; nd[:-1]+=v[j]*d[1:]; d=nd
    delta=min(1,1/NU)*(p*p).sum()+min(1,1/NV)*(q*q).sum()
    from math import exp
    def Ik(kk,aa):
        return sum(math.exp((2*n+kk)*math.log(aa/2)-math.lgamma(n+1)-math.lgamma(n+kk+1)) for n in range(400))
    worst=0
    for k in range(0,6):
        Sk=math.exp(-NU-NV)*(NU/NV)**(k/2)*Ik(k,a)
        worst=max(worst,abs(d[J+k]-Sk))
    print("  J=%d lam=%.0f: max_k |P(D=k)-Sk| = %.2e <= delta = %.2e  ok=%s"%(J,lam,worst,delta,delta>=worst))


==> anc/13_enumeration.py <==
"""
13_enumeration.py -- Skellam--Bessel factorization of the fiber masses.

Theorem 5.6 [thm:enum] and Corollary 5.7 [cor:counts]: certified vs true
errors, including at the Bessel mode.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import numpy as np, math

def bessel_pmf(k,a,N=500):
    logs=[(2*n+k)*math.log(a/2)-math.lgamma(n+1)-math.lgamma(n+k+1) for n in range(N)]
    M=max(logs); w=np.exp(np.array(logs)-M); return w/w.sum()
def Ik(kk,aa):
    return sum(math.exp((2*n+kk)*math.log(aa/2)-math.lgamma(n+1)-math.lgamma(n+kk+1)) for n in range(500))

def enum_theorem(J,lam1,lam2,k):
    p=np.full(J,lam1/J); q=np.full(J,lam2/J)
    NU=p.sum(); NV=q.sum(); nu=NU*NV; a=2*math.sqrt(nu)
    # exact products P(U0=v+k)P(V0=v), binomial
    from math import lgamma,log,exp
    def binpmf(n,pp,w): return exp(lgamma(n+1)-lgamma(w+1)-lgamma(n-w+1)+w*log(pp)+(n-w)*log(1-pp)) if 0<=w<=n else 0.0
    V=range(0,120)
    prod=np.array([binpmf(J,lam1/J,v+k)*binpmf(J,lam2/J,v) for v in V])
    b=bessel_pmf(k,a)[:len(prod)]
    Sk=math.exp(-NU-NV)*(NU/NV)**(k/2)*Ik(k,a)
    truth_err=np.abs(prod-Sk*b)
    # explicit constants
    delta=min(1,1/NU)*(p*p).sum()+min(1,1/NV)*(q*q).sum()
    u=p*(1-q); v_=q*(1-p); rho=2*(u+v_)*(1-u-v_)
    rs=np.sort(rho); R2=rho.sum()-rs[-1]-rs[-2]
    Plow=Sk-delta
    theta=math.sqrt(math.pi/(4*R2))/Plow if Plow>0 else float('inf')
    Lam=min(1/nu+1/(k+1),3/nu)
    disc=math.sqrt(k*k+4*nu); Gexp=2/(disc-3)
    cost=NV*(p*p).sum()+NU*(q*q).sum()+(p*q*(p+q)).sum()
    B=theta*(Lam+2*Gexp)*cost
    eps=delta*b+(Sk+delta)*B      # per-v explicit bound
    ok=bool((truth_err<=eps).all())
    vmode=int(np.argmax(b))
    print("J=%5d lam=(%.0f,%.0f) k=%d p*=%.4f | Sk=%.4f delta=%.1e theta*=%.2f B=%.3e"%(J,lam1,lam2,k,p.max(),Sk,delta,theta,B))
    print("   max_v|prod - Sk*b_v| = %.3e   explicit eps at argmax = %.3e   valid for all v: %s"%(truth_err.max(),eps[np.argmax(truth_err)],ok))
    print("   at Bessel mode v*=%d: true rel err=%.3f  certified rel err=%.3f"%(vmode,truth_err[vmode]/(Sk*b[vmode]),eps[vmode]/(Sk*b[vmode])))

enum_theorem(600,6,6,2)
enum_theorem(2000,6,6,2)
enum_theorem(8000,6,6,2)
enum_theorem(2000,8,5,3)


==> anc/14_capped_certificates.py <==
"""
14_capped_certificates.py -- Capped-Poisson certificates.

Corollary 5.4 [cor:capped]; capped branch of eq. (27) [eq:pdccert].

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import numpy as np, math
def Ik(kk,aa,N=500): return sum(math.exp((2*n+kk)*math.log(aa/2)-math.lgamma(n+1)-math.lgamma(n+kk+1)) for n in range(N))
def Fpois(l,kap): return sum(math.exp(-l+i*math.log(l)-math.lgamma(i+1)) for i in range(kap+1))
def tp(l,c):
    w=np.array([math.exp(-l+i*math.log(l)-math.lgamma(i+1)) for i in range(c+1)]); return w/w.sum()
J2=12; lam1=np.full(J2,3.0); lam2=np.full(J2,2.5); k2=2
N1=lam1.sum(); N2=lam2.sum(); ap2=2*math.sqrt(N1*N2)
Skp=math.exp(-N1-N2)*(N1/N2)**(k2/2)*Ik(k2,ap2)
print("Sk'_k = %.5f"%Skp)
print("capped certificate with TIGHT delta' = sum_(i,j) P(Poi>kappa):")
for capval in [8,10,12,14]:
    prodF=float(np.prod([Fpois(l,capval) for l in lam1])*np.prod([Fpois(l,capval) for l in lam2]))
    Ct=Skp/prodF
    dtight=sum(1-Fpois(l,capval) for l in lam1)+sum(1-Fpois(l,capval) for l in lam2)
    cert=(Skp-dtight)/Ct
    # true acceptance
    d=np.zeros(2*J2*capval+1); off=len(d)//2; d[off]=1.0
    for j in range(J2):
        px=tp(lam1[j],capval); py=tp(lam2[j],capval); diff=np.convolve(px,py[::-1])
        nd=np.zeros_like(d)
        for i,pr in enumerate(diff):
            s=i-capval
            if pr>0: nd[max(0,s):len(d)+min(0,s)]+=pr*d[max(0,-s):len(d)-max(0,s)]
        d=nd
    true_acc=d[off+k2]/Ct
    # closed-form alpha check (exact vs the two crude bounds)
    l=3.0; F=Fpois(l,capval); Fm1=Fpois(l,capval-1); pk=math.exp(-l+capval*math.log(l)-math.lgamma(capval+1))
    alpha_exact=pk/(F*Fm1)*sum(Fpois(l,m) for m in range(capval))
    crude_correct=capval*pk/(F*Fm1)         # valid upper bound
    wrong=capval*pk/F**2                     # NOT an upper bound (F^2 > F*Fm1)
    print("  cap=%2d: true_acc=%.4f cert=%.4f (d'=%.4f) | alpha_exact=%.3e <= kappa*pi/(F*Fm1)=%.3e ; kappa*pi/F^2=%.3e (valid_upper=%s)"%(
        capval,true_acc,cert,dtight,alpha_exact,crude_correct,wrong,wrong>=alpha_exact))


==> anc/15_pdc_acceptance.py <==
"""
15_pdc_acceptance.py -- Sampler exactness and certified acceptance.

Theorem 5.18 [thm:pdc], eq. (27) [eq:pdccert]: true vs certified
acceptance, binary and capped.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import numpy as np, math
rng=np.random.default_rng(0)

def Ik(kk,aa,N=500):
    return sum(math.exp((2*n+kk)*math.log(aa/2)-math.lgamma(n+1)-math.lgamma(n+kk+1)) for n in range(N))
def bessel_pmf(k,a,N=300):
    logs=[(2*n+k)*math.log(a/2)-math.lgamma(n+1)-math.lgamma(n+k+1) for n in range(N)]
    M=max(logs); w=np.exp(np.array(logs)-M); return w/w.sum()

# ---------- BINARY: envelope validity + certified acceptance ----------
def binary_setup(p,q,k):
    x=p/(1-p); y=q/(1-q); Sx=x.sum(); Sy=y.sum()
    nup=Sx*Sy; ap=2*math.sqrt(nup)
    Ct=float(np.prod(1-p)*np.prod(1-q))*(Sx/Sy)**(k/2)*Ik(k,ap)
    return x,y,Sx,Sy,nup,ap,Ct

def esym(w,x):
    # normalized: returns e_w(x) via DP (log-safe not needed for our sizes)
    e=np.zeros(w+1); e[0]=1.0
    for xi in x:
        e[1:w+1]=e[1:w+1]+xi*e[0:w]
    return e[w]

print("== Binary: envelope f(v) <= Ct*b'(v), all v ==")
J=300; lam=4.0
p=np.full(J,lam/J); q=np.full(J,lam/J); k=2
x,y,Sx,Sy,nup,ap,Ct=binary_setup(p,q,k)
b=bessel_pmf(k,ap)
ok=True; acc_true=0.0
fv=[]
for v in range(0,60):
    f=math.exp(math.lgamma(J+1)-math.lgamma(v+k+1)-math.lgamma(J-v-k+1)+(v+k)*math.log(lam/J)+(J-v-k)*math.log(1-lam/J))
    f*=math.exp(math.lgamma(J+1)-math.lgamma(v+1)-math.lgamma(J-v+1)+v*math.log(lam/J)+(J-v)*math.log(1-lam/J))
    fv.append(f)
    if f>Ct*b[v]*(1+1e-12): ok=False
    acc_true+=f
acc_true/=Ct
NU=p.sum(); NV=q.sum(); a0=2*math.sqrt(NU*NV)
Sk=math.exp(-NU-NV)*(NU/NV)**(k/2)*Ik(k,a0)
delta=min(1,1/NU)*(p*p).sum()+min(1,1/NV)*(q*q).sum()
acc_cert=(Sk-delta)/Ct
print("envelope valid: %s | true acceptance P(D=k)/Ct = %.4f | certified lower bound (Sk-delta)/Ct = %.4f"%(ok,acc_true,acc_cert))

# darts sampler: validate exactness on small case by TV against exact conditional law
print("\n== Binary darts sampler exactness (J=%d, lam=%.0f, k=%d) =="%(J,lam,k))
bcdf=np.cumsum(b)
wx=x/ Sx; wy=y/Sy
Nrun=200000
counts={}
nacc=0; ntry=0
while nacc<Nrun:
    ntry+=1
    v=int(np.searchsorted(bcdf,rng.random()))
    u=v+k
    S=rng.choice(J,size=u,replace=True,p=wx)
    if len(np.unique(S))<u: continue
    T=rng.choice(J,size=v,replace=True,p=wy)
    if len(np.unique(T))<v: continue
    nacc+=1
    counts[v]=counts.get(v,0)+1
emp_acc=nacc/ntry
truth=np.array(fv); truth/=truth.sum()
emp=np.array([counts.get(v,0) for v in range(len(fv))],float); emp/=emp.sum()
tv=0.5*np.abs(truth-emp).sum()
print("empirical acceptance=%.4f (true %.4f, certified %.4f) | TV(empirical v-law, exact)=%.4f (n=%d)"%(emp_acc,acc_true,acc_cert,tv,Nrun))

# ---------- CAPPED POISSON: full table sampler ----------
print("\n== Capped-Poisson table sampler (Bessel + 2 multinomials + cap check) ==")
J2=12; lam1=np.full(J2,3.0); lam2=np.full(J2,2.5); caps=np.full(J2,8,dtype=int); k2=2
N1=lam1.sum(); N2=lam2.sum(); ap2=2*math.sqrt(N1*N2)
def Fpois(l,kap): return sum(math.exp(-l+i*math.log(l)-math.lgamma(i+1)) for i in range(kap+1))
prodF=np.prod([Fpois(l,c) for l,c in zip(lam1,caps)])*np.prod([Fpois(l,c) for l,c in zip(lam2,caps)])
Ct2=math.exp(-N1-N2)*(N1/N2)**(k2/2)*Ik(k2,ap2)/prodF
# true P(D=k) for capped system via 1D difference DP per column pair
def tp(l,c):
    w=np.array([math.exp(-l+i*math.log(l)-math.lgamma(i+1)) for i in range(c+1)]); return w/w.sum()
d=np.zeros(2*J2*max(caps)+1); off=len(d)//2; d[off]=1.0
for j in range(J2):
    px=tp(lam1[j],caps[j]); py=tp(lam2[j],caps[j])
    diff=np.convolve(px,py[::-1])   # pmf of X_j - Y_j shifted by caps[j]
    nd=np.zeros_like(d)
    for i,pr in enumerate(diff):
        s=i-caps[j]
        if pr>0: nd[max(0,s):len(d)+min(0,s)]+=pr*d[max(0,-s):len(d)-max(0,s)]
    d=nd
Pk2=d[off+k2]
print("certified acceptance = (P(D=k) exact %.4f)/Ct: true=%.4f ; certificate uses Sk'-based Ct=%.4f -> ratio prodF-driven"%(Pk2,Pk2/Ct2,Ct2))
# run sampler, empirical acceptance
b2=bessel_pmf(k2,ap2); b2cdf=np.cumsum(b2)
w1=lam1/N1; w2=lam2/N2
nacc=ntry=0
while nacc<20000:
    ntry+=1
    v=int(np.searchsorted(b2cdf,rng.random())); u=v+k2
    r1=rng.multinomial(u,w1); r2=rng.multinomial(v,w2)
    if (r1<=caps).all() and (r2<=caps).all(): nacc+=1
print("empirical acceptance=%.4f vs exact P(D=k)/Ct=%.4f"%(nacc/ntry,Pk2/Ct2))

# ---------- block-split comparison ----------
print("\n== split comparison (binary J=300): statistic split vs balanced block split ==")
# block: sample A=half columns free, accept w.p. P(D_B=k-d_A)/max_s P(D_B=s); acceptance=P(D=k)/max_s P(D_B=s)
half=J//2
dB=np.zeros(2*half+1); dB[half]=1.0
u_=lam/J*(1-lam/J); v_=u_
for j in range(half):
    nd=(1-2*u_)*dB.copy(); nd[1:]+=u_*dB[:-1]; nd[:-1]+=u_*dB[1:]; dB=nd
dfull=np.zeros(2*J+1); dfull[J]=1.0
for j in range(J):
    nd=(1-2*u_)*dfull.copy(); nd[1:]+=u_*dfull[:-1]; nd[:-1]+=u_*dfull[1:]; dfull=nd
print("Bessel-statistic split acceptance: %.4f (one level, exact second half)"%acc_true)
print("balanced block split acceptance:   %.4f (and must recurse on half the columns)"%(dfull[J+k]/dB.max()))

print("\n== capped certificate: (Sk' - delta')/Ct' across cap slack ==")
import math
for capval in [8,10,12,14]:
    caps=np.full(J2,capval,dtype=int)
    prodF=np.prod([Fpois(l,capval) for l in lam1])*np.prod([Fpois(l,capval) for l in lam2])
    Skp=math.exp(-N1-N2)*(N1/N2)**(k2/2)*Ik(k2,ap2)
    Ct=Skp/prodF
    dprime=sum((1-Fpois(l,capval))/Fpois(l,capval) for l in lam1)+sum((1-Fpois(l,capval))/Fpois(l,capval) for l in lam2)
    cert=(Skp-dprime)/Ct
    # true acceptance
    d=np.zeros(2*J2*capval+1); off=len(d)//2; d[off]=1.0
    for j in range(J2):
        px=tp(lam1[j],capval); py=tp(lam2[j],capval)
        diff=np.convolve(px,py[::-1])
        nd=np.zeros_like(d)
        for i,pr in enumerate(diff):
            s=i-capval
            if pr>0: nd[max(0,s):len(d)+min(0,s)]+=pr*d[max(0,-s):len(d)-max(0,s)]
        d=nd
    print("caps=%2d: true acceptance=%.4f  certified=%.4f  (delta'=%.4f vs Sk'=%.4f)"%(capval,d[off+k2]/Ct,cert,dprime,Skp))


==> anc/16_tilt_identity.py <==
"""
16_tilt_identity.py -- Tilt-derivative identities for the Maclaurin envelope.

Proposition 5.19 [prop:tilt], eq. (28) [eq:tiltderiv], and the r-row
version of Proposition 6.9 [prop:mtilt]: t J'_kappa(t)/J_kappa(t) = mean.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import mpmath as mp
mp.mp.dps = 40

def Ik(k, z): return mp.besseli(k, z)
def mu(k, t):  # mean of Bes(k, 2 sqrt t)
    z = 2*mp.sqrt(t); return mp.sqrt(t)*Ik(k+1,z)/Ik(k,z)

# certified constant for binary system, proposal Bes(k, 2 sqrt t)
def C(t, k, xs, ys, vmax):
    Sx, Sy = mp.fsum(xs), mp.fsum(ys); nu = Sx*Sy
    K = 1
    for x in xs: K *= 1/(1+x)      # (1-p) = 1/(1+x)
    for y in ys: K *= 1/(1+y)
    K *= Sx**k
    base = Ik(k, 2*mp.sqrt(t)) * t**(-mp.mpf(k)/2)
    geo = max(mp.mpf(1), (nu/t)**vmax)
    return K*base*geo

# (i) derivative identity check: t dlogC/dt = mu(t) - vmax*1{t<nu'}
k=2; xs=[mp.mpf('0.4')]*6; ys=[mp.mpf('0.3')]*6; vmax=6-k
nu = mp.fsum(xs)*mp.fsum(ys)
for t in [nu/4, nu/2, 2*nu, 5*nu]:
    h = t*mp.mpf('1e-12')
    num = t*(mp.log(C(t+h,k,xs,ys,vmax))-mp.log(C(t-h,k,xs,ys,vmax)))/(2*h)
    pred = mu(k,t) - (vmax if t<nu else 0)
    print("identity t=%.3g: numeric=%.10f predicted=%.10f diff=%.1e" % (t, num, pred, abs(num-pred)))

# (ii) counterexample k=0, J=1, p=q=0.9
k=0; p=q=mp.mpf('0.9'); x=[p/(1-p)]; y=[q/(1-q)]; vmax=1-k
nu=(p/(1-p))*(q/(1-q))
print("\ncounterexample: nu'=%.1f  mu(nu')=%.4f > vmax=%d" % (nu, mu(k,nu), vmax))
# unique t* with mu(t*)=vmax
t_star = mp.findroot(lambda t: mu(k,t)-vmax, mp.mpf('1.0'))
Cnu = C(nu,k,x,y,vmax); Cts = C(t_star,k,x,y,vmax)
PD = p*q + (1-p)*(1-q)   # P(X-Y=0)
print("t*=%.6f  C(nu')=%.6g  C(t*)=%.6g  ratio C(nu')/C(t*)=%.3g" % (t_star, Cnu, Cts, Cnu/Cts))
print("acceptance at nu' = %.3e ; at t* = %.4f  (true P(D=0)=%.2f)" % (PD/Cnu, PD/Cts, PD))
# scan confirms t* is the argmin
ts=[mp.mpf('0.05')*i for i in range(1,60)]+[nu*mp.mpf(1)+i for i in range(0,40,4)]
best=min(ts,key=lambda t:C(t,k,x,y,vmax))
print("grid argmin C(t): t=%.3f (t*=%.3f)" % (best, t_star))

# envelope validity at t*: f(v) <= C(t*) b_{t*}(v) for v=0,1
def f_binary(v,k,p,q):
    # J=1: P(U=v+k)P(V=v)
    def pb(w,pp): return {0:1-pp,1:pp}.get(w,mp.mpf(0))
    return pb(v+k,p)*pb(v,q)
def b(v,k,t):
    z=2*mp.sqrt(t)
    return (t**(v+mp.mpf(k)/2))/(Ik(k,z)*mp.factorial(v)*mp.factorial(v+k))
ok=all(f_binary(v,k,p,q) <= C(t_star,k,x,y,vmax)*b(v,k,t_star)*(1+mp.mpf('1e-30')) for v in range(0,3))
print("envelope valid at t*:", ok)

# (iii) sparse regime (paper's J=300 setting scale): mu(nu') << vmax => nu' optimal
import random; random.seed(1)
k=1; J=300
xs=[mp.mpf('%.6f'%random.uniform(0.03,0.12))/(1-mp.mpf('%.6f'%random.uniform(0.03,0.12))) for _ in range(J)]
ys=[mp.mpf('%.6f'%random.uniform(0.03,0.12))/(1-mp.mpf('%.6f'%random.uniform(0.03,0.12))) for _ in range(J)]
nu=mp.fsum(xs)*mp.fsum(ys); vmax=J-k
print("\nsparse: mu(nu')=%.2f vs vmax=%d  => nu' optimal: %s" % (mu(k,nu), vmax, mu(k,nu)<=vmax))

# (iv) m-row identity: t dlog J_kappa /dt = E_t[N]
def Jk(kap,t,N=400):
    return mp.fsum([t**n/mp.fprod([mp.factorial(n+K) for K in kap]) for n in range(N)])
def muHB(kap,t,N=400):
    Z=Jk(kap,t,N)
    return mp.fsum([n*t**n/mp.fprod([mp.factorial(n+K) for K in kap]) for n in range(N)])/Z
kap=[3,1,0]; t=mp.mpf('7.3'); h=t*mp.mpf('1e-12')
lhs=t*(mp.log(Jk(kap,t+h))-mp.log(Jk(kap,t-h)))/(2*h)
print("m-row identity: t J'/J = %.10f  E_t[N] = %.10f  diff=%.1e" % (lhs, muHB(kap,t), abs(lhs-muHB(kap,t))))


==> anc/17_hyperbessel_mrow.py <==
"""
17_hyperbessel_mrow.py -- Hyper-Bessel fiber probabilities and the r-row envelope.

Proposition 6.2 [prop:hbrep], eq. (31) [eq:hbfiber]; envelope ratio
f/(C b') <= 1 of Theorem 6.8(a) [thm:mpdc].

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import numpy as np, math, itertools, random
random.seed(2); np.random.seed(2)

# ---------- hyper-Bessel pmf: p_n propto w^n / prod_i (n+kap_i)! ----------
def hypbes(kap, w, N=200):
    logs=[n*math.log(w)-sum(math.lgamma(n+K+1) for K in kap) for n in range(N)]
    M=max(logs); p=np.exp(np.array(logs)-M); return p/p.sum()

# ---------- (1) conditional representation, m=3 ----------
m=3; Lam=[3.0,2.2,1.6]; k=[1,2]                # D1=R1-R2=1, D2=R2-R3=2
kap=[k[0]+k[1], k[1], 0]                        # kappa_i, kappa_m=0
w=np.prod(Lam)
N=60
direct=np.zeros(N)
for n in range(N):
    direct[n]=math.exp(sum(-Lam[i]+(n+kap[i])*math.log(Lam[i])-math.lgamma(n+kap[i]+1) for i in range(m)))
Pfiber=direct.sum()
direct/=Pfiber
p=hypbes(kap,w,N)
print("(1) cond rep err = %.2e ; fiber formula check:"%np.abs(direct-p).max())
J0=sum(math.exp(n*math.log(w)-sum(math.lgamma(n+K+1) for K in kap)) for n in range(200))
formula=math.exp(-sum(Lam))*np.prod([Lam[i]**kap[i] for i in range(m)])*J0
print("    P(fiber)=%.8e  formula e^{-SumLam} prod Lam^kap * J_kap(w) = %.8e"%(Pfiber,formula))

# ---------- (2) moment identity E prod(N+kap_i) = w ; factors; sign pattern ----------
d=lambda n: np.prod([n+K for K in kap])
Ed=sum(d(n)*p[n] for n in range(N))
print("(2) E prod(N+kap)-w = %.2e"%(Ed-w))
F=np.cumsum(p); G=np.concatenate([np.cumsum(p[::-1])[::-1][1:],[0.0]])
vals=[G[1]/w]+[G[j+1]/w+F[j-1]/d(j) for j in range(1,N-1)]
mx=max(vals)
b1=1/w+1/d(1); b3=3/w
print("    max_j Dg_j(j)=%.6f <= min(1/w+1/d(1), 3/w)=min(%.5f,%.5f): %s"%(mx,b1,b3,mx<=min(b1,b3)+1e-12))
# Gamma closed form 2/(d(m*)-d(m*-1))
mstar=max(nn for nn in range(N) if d(nn)<=w)
Gam_true=max(F[n]*G[n+1]/(w*p[n]) for n in range(N-1) if p[n]>1e-250)
Gam_cl=2/(d(mstar)-d(mstar-1)) if mstar>=1 else float('inf')
print("    Gamma_true=%.5f <= 2/(d(m*)-d(m*-1))=%.5f : %s"%(Gam_true,Gam_cl,Gam_true<=Gam_cl))

# ---------- (3) transfer identity, m=3, capped-Poisson columns ----------
J=4; caps=[3,4,3,4]
lams=np.array([[1.2,0.8,1.0,0.6],[0.9,1.1,0.7,0.8],[0.7,0.6,0.9,0.5]])  # m x J
def tp(l,c):
    v=np.array([math.exp(-l+i*math.log(l)-math.lgamma(i+1)) for i in range(c+1)]); return v/v.sum()
cols=[[tp(lams[i][j],caps[j]) for i in range(m)] for j in range(J)]   # independent within column

def joint_law(collist):
    # dict over (u1,u2,u3) -> prob
    dp={(0,0,0):1.0}
    for col in collist:
        nd={}
        for (u1,u2,u3),pr in dp.items():
            for x1,q1 in enumerate(col[0]):
                for x2,q2 in enumerate(col[1]):
                    for x3,q3 in enumerate(col[2]):
                        key=(u1+x1,u2+x2,u3+x3)
                        nd[key]=nd.get(key,0.0)+pr*q1*q2*q3
        dp=nd
    return dp

dp=joint_law(cols)
kk=(1,1)  # D1=1, D2=1 -> kappa=(2,1,0)
kapJ=[2,1,0]
fiber={key:pr for key,pr in dp.items() if key[0]-key[1]==kk[0] and key[1]-key[2]==kk[1]}
Pf=sum(fiber.values())
nu=0.0  # E[U1 U2 U3]
for (u1,u2,u3),pr in dp.items(): nu+=u1*u2*u3*pr
g=[0.0]+[random.uniform(-1,1) for _ in range(60)]
lhs=sum(pr*(nu*g[u3+1]-u1*u2*u3*g[u3]) for (u1,u2,u3),pr in fiber.items())

def sbias(v):
    mm=sum(i*v[i] for i in range(len(v)))
    return np.array([i*v[i]/mm for i in range(len(v))]), mm

rhs=0.0
for jt in itertools.product(range(J),repeat=m):
    # partition rows by column; weight = prod over blocks of E[prod_{i in S} X^i_j]
    wgt=1.0; newcols=[[c.copy() for c in col] for col in cols]
    colset={}
    for i,jj in enumerate(jt): colset.setdefault(jj,[]).append(i)
    for jj,S in colset.items():
        # independent within column: joint moment = prod of means; S-bias = coordinatewise size-bias
        for i in S:
            b,mn=sbias(cols[jj][i]); wgt*=mn; newcols[jj][i]=b
    dpb=joint_law(newcols)
    ideal=sum(pr*g[u3+1] for (u1,u2,u3),pr in dp.items() if u1-u2==kk[0] and u2-u3==kk[1])
    actual=sum(pr*g[u3] for (u1,u2,u3),pr in dpb.items() if u1-u2==kk[0] and u2-u3==kk[1])
    rhs+=wgt*(ideal-actual)
print("(3) m=3 transfer identity residual = %.2e   (lhs=%.6f rhs=%.6f)"%(abs(lhs-rhs),lhs,rhs))

# ---------- (4) full d_TV bound on this system ----------
Ns=range(0,30)
Wlaw=np.zeros(30)
for (u1,u2,u3),pr in fiber.items():
    if u3<30: Wlaw[u3]+=pr
Wlaw/=Pf
pB=hypbes(kapJ,nu,60)
dtv=0.5*(np.abs(Wlaw-pB[:30]).sum()+pB[30:].sum())
FB=np.cumsum(pB); GB=np.concatenate([np.cumsum(pB[::-1])[::-1][1:],[0.0]])
dJ=lambda n: np.prod([n+K for K in kapJ])
Lamf=min(1/nu+1/dJ(1),3/nu)
Gamf=max(FB[n]*GB[n+1]/(nu*pB[n]) for n in range(len(pB)-1) if pB[n]>1e-250)
# costs: alpha_j^(S) = sum_{i in S} W1(sizebias, X+1) by within-column independence
def w1(a,b):
    n=max(len(a),len(b)); A=np.zeros(n);Bv=np.zeros(n);A[:len(a)]=a;Bv[:len(b)]=b
    return np.abs(np.cumsum(A)-np.cumsum(Bv)).sum()
alpha1={}  # (j,i) -> 1d cost
means=np.zeros((m,J))
for j in range(J):
    for i in range(m):
        b,mn=sbias(cols[j][i]); means[i][j]=mn
        alpha1[(j,i)]=w1(b,np.concatenate([[0.0],cols[j][i]]))
Nrow=means.sum(axis=1)
total_cost=0.0
for S in [s for r in range(1,m+1) for s in itertools.combinations(range(m),r)]:
    nuSc=1.0
    Sc=[i for i in range(m) if i not in S]
    # nu_{S^c} = E prod_{i in Sc} U_i : compute exactly
    if Sc:
        val=0.0
        for key,pr in dp.items(): val+=pr*np.prod([key[i] for i in Sc])
        nuSc=val
    AS=sum((np.prod([means[i][j] for i in S]))*(sum(alpha1[(j,i)] for i in S)) for j in range(J))
    total_cost+=nuSc*AS
# fiber constants over reduced systems (remove any set of <=m columns)
theta=tau1=omega=0.0
for rsize in range(1,m+1):
    for rem in itertools.combinations(range(J),rsize):
        rest=[cols[t] for t in range(J) if t not in rem]
        dpr=joint_law(rest) if rest else {(0,0,0):1.0}
        # window: |shift| <= sum caps of removed + 1 in each coordinate
        capsum=sum(caps[t] for t in rem)+1
        dR={}; fib={}
        for (u1,u2,u3),pr in dpr.items():
            key=(u1-u2,u2-u3)
            dR[key]=dR.get(key,0.0)+pr
            fd=fib.setdefault(key,{}); fd[u3]=fd.get(u3,0.0)+pr
        for s1 in range(kk[0]-capsum,kk[0]+capsum+1):
            for s2 in range(kk[1]-capsum,kk[1]+capsum+1):
                q0=dR.get((s1,s2),0.0)
                theta=max(theta,q0/Pf)
                for e in [(1,0),(0,1)]:
                    q1=dR.get((s1+e[0],s2+e[1]),0.0)
                    tau1=max(tau1,abs(q1-q0)/Pf)
                    if q0>0 and q1>0:
                        va=fib[(s1,s2)]; vb=fib[(s1+e[0],s2+e[1])]
                        mv=max(max(va),max(vb))+1
                        omega=max(omega,w1(np.array([va.get(t,0.0)/q0 for t in range(mv)]),
                                           np.array([vb.get(t,0.0)/q1 for t in range(mv)])))
K=theta*(1+2*omega)*Lamf+2*tau1*Gamf
bnd=K*total_cost
print("(4) m=3 capped system: d_TV=%.4e  bound=%.4e  slack=%.1fx  [th=%.2f om=%.2f t1=%.3f]"%(dtv,bnd,bnd/dtv,theta,omega,tau1))

# ---------- (5) m=3 PDC envelope + acceptance, binary ----------
Jb=40; ps=np.random.uniform(0.03,0.12,(m,Jb))
xs=ps/(1-ps); S=[xs[i].sum() for i in range(m)]
wprime=np.prod(S)
kb=(1,1); kapb=[2,1,0]
bprime=hypbes(kapb,wprime,120)
# f(v) = prod_i P(PB(row i)=v+kap_i)
def pb_pmf(pv,N):
    e=np.zeros(N); e[0]=1.0
    for q in pv:
        e[1:]=e[1:]*(1-q)+q*e[:-1]; e[0]*=(1-q)
    return e
rows=[pb_pmf(ps[i],Jb+1) for i in range(m)]
fv=np.array([np.prod([rows[i][v+kapb[i]] if v+kapb[i]<=Jb else 0.0 for i in range(m)]) for v in range(60)])
J0p=sum(math.exp(n*math.log(wprime)-sum(math.lgamma(n+K+1) for K in kapb)) for n in range(300))
Ct=np.prod(1-ps)*np.prod([S[i]**kapb[i] for i in range(m)])*J0p
ratio=fv/(Ct*bprime[:60])
print("(5) m=3 binary envelope: max ratio f/(Ct b') = %.6f (<=1: %s) ; acceptance P(fiber)/Ct = %.4f"%(
    ratio.max(), ratio.max()<=1+1e-12, fv.sum()/Ct))


==> anc/18_mrow_expansion.py <==
"""
18_mrow_expansion.py -- r-row expansion on capped systems.

Theorem 6.6 [thm:mexpansion], eq. (37) [eq:mexpansion].

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
exec(open('17_hyperbessel_mrow.py').read().split("# ---------- (3)")[0])
import itertools
m=3; J=6; caps=[3,3,3,3,3,3]
lams=np.array([[0.9,0.7,0.8,0.6,0.75,0.85],[0.7,0.9,0.6,0.8,0.65,0.7],[0.6,0.5,0.7,0.55,0.6,0.5]])
def tp(l,c):
    v=np.array([math.exp(-l+i*math.log(l)-math.lgamma(i+1)) for i in range(c+1)]); return v/v.sum()
cols=[[tp(lams[i][j],caps[j]) for i in range(m)] for j in range(J)]
def joint_law(collist):
    dp={(0,0,0):1.0}
    for col in collist:
        nd={}
        for (u1,u2,u3),pr in dp.items():
            for x1,q1 in enumerate(col[0]):
                for x2,q2 in enumerate(col[1]):
                    for x3,q3 in enumerate(col[2]):
                        key=(u1+x1,u2+x2,u3+x3); nd[key]=nd.get(key,0.0)+pr*q1*q2*q3
        dp=nd
    return dp
dp=joint_law(cols)
kk=(1,1); kapJ=[2,1,0]
fiber={key:pr for key,pr in dp.items() if key[0]-key[1]==kk[0] and key[1]-key[2]==kk[1]}
Pf=sum(fiber.values())
nu=sum(u1*u2*u3*pr for (u1,u2,u3),pr in dp.items())
Wlaw=np.zeros(40)
for (u1,u2,u3),pr in fiber.items():
    if u3<40: Wlaw[u3]+=pr
Wlaw/=Pf
pB=hypbes(kapJ,nu,80)
dtv=0.5*(np.abs(Wlaw-pB[:40]).sum()+pB[40:].sum())
FB=np.cumsum(pB); GB=np.concatenate([np.cumsum(pB[::-1])[::-1][1:],[0.0]])
dJ=lambda n: np.prod([n+K for K in kapJ])
Lamf=min(1/nu+1/dJ(1),3/nu)
Gamf=max(FB[n]*GB[n+1]/(nu*pB[n]) for n in range(len(pB)-1) if pB[n]>1e-250)
def w1(a,b):
    n=max(len(a),len(b)); A=np.zeros(n);Bv=np.zeros(n);A[:len(a)]=a;Bv[:len(b)]=b
    return np.abs(np.cumsum(A)-np.cumsum(Bv)).sum()
def sbias(v):
    mm=sum(i*v[i] for i in range(len(v)))
    return np.array([i*v[i]/mm for i in range(len(v))]), mm
alpha1={}; means=np.zeros((m,J))
for j in range(J):
    for i in range(m):
        b,mn=sbias(cols[j][i]); means[i][j]=mn
        alpha1[(j,i)]=w1(b,np.concatenate([[0.0],cols[j][i]]))
total_cost=0.0
for r in range(1,m+1):
    for S in itertools.combinations(range(m),r):
        Sc=[i for i in range(m) if i not in S]
        nuSc=sum(pr*np.prod([key[i] for i in Sc]) for key,pr in dp.items()) if Sc else 1.0
        AS=sum(np.prod([means[i][j] for i in S])*sum(alpha1[(j,i)] for i in S) for j in range(J))
        total_cost+=nuSc*AS
theta=tau1=omega=0.0
for rsize in range(1,m+1):
    for rem in itertools.combinations(range(J),rsize):
        rest=[cols[t] for t in range(J) if t not in rem]
        dpr=joint_law(rest)
        capsum=sum(caps[t] for t in rem)+1
        dR={}; fib={}
        for (u1,u2,u3),pr in dpr.items():
            key=(u1-u2,u2-u3); dR[key]=dR.get(key,0.0)+pr
            fd=fib.setdefault(key,{}); fd[u3]=fd.get(u3,0.0)+pr
        for s1 in range(kk[0]-capsum,kk[0]+capsum+1):
            for s2 in range(kk[1]-capsum,kk[1]+capsum+1):
                q0=dR.get((s1,s2),0.0); theta=max(theta,q0/Pf)
                for e in [(1,0),(0,1)]:
                    q1=dR.get((s1+e[0],s2+e[1]),0.0)
                    tau1=max(tau1,abs(q1-q0)/Pf)
                    if q0>0 and q1>0:
                        va=fib[(s1,s2)]; vb=fib[(s1+e[0],s2+e[1])]
                        mv=max(max(va),max(vb))+1
                        omega=max(omega,w1(np.array([va.get(t,0.0)/q0 for t in range(mv)]),
                                           np.array([vb.get(t,0.0)/q1 for t in range(mv)])))
K=theta*(1+2*omega)*Lamf+2*tau1*Gamf
print("m=3 capped J=%d: d_TV=%.4e bound=%.4e slack=%.0fx [th=%.2f om=%.2f t1=%.2f nu=%.1f]"%(J,dtv,K*total_cost,K*total_cost/dtv,theta,omega,tau1,nu))


==> anc/19_mexpansion_endtoend.py <==
"""
19_mexpansion_endtoend.py -- r-row expansion, end to end with exact fiber constants.

Theorem 6.6 [thm:mexpansion], eq. (37); fiber constants per Definition 6.5
[def:mcols]; both closed (eq. (32) [eq:hbfactors]) and true factors.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import numpy as np, itertools, random
import mpmath as mp
random.seed(4); np.random.seed(4); mp.mp.dps = 30
r, c = 3, 6
p = np.round(np.random.uniform(0.05, 0.30, (r, c)), 3)
kvec = (1, 0); kappa = [1, 0, 0]
N = p.sum(axis=1); nu = float(np.prod(N))
J = np.zeros((c+1,)*r); J[(0,)*r] = 1.0
for j in range(c):
    Jn = np.zeros_like(J)
    for t in itertools.product([0,1], repeat=r):
        w = np.prod([p[i,j] if t[i] else 1-p[i,j] for i in range(r)])
        Jn[tuple(slice(t[i], c+1) for i in range(r))] += w*J[tuple(slice(0, c+1-t[i]) for i in range(r))]
    J = Jn
fib = {}
for u in itertools.product(range(c+1), repeat=r):
    if J[u] > 0 and all(u[i]-u[i+1] == kvec[i] for i in range(r-1)):
        fib[u[r-1]] = fib.get(u[r-1], 0.0) + J[u]
Pfib = sum(fib.values()); W = {v: m/Pfib for v, m in fib.items()}
Jk = mp.nsum(lambda n: mp.mpf(nu)**n/mp.fprod([mp.factorial(n+K) for K in kappa]), [0, mp.inf])
hb = lambda v: float(mp.mpf(nu)**v/(Jk*mp.fprod([mp.factorial(v+K) for K in kappa])))
vs = range(0, c+3)
LHS = 0.5*(sum(abs(W.get(v,0.0)-hb(v)) for v in vs) + float(1-mp.fsum([mp.mpf(hb(v)) for v in vs])))
allS = [S for sz in range(1, r+1) for S in itertools.combinations(range(r), sz)]
Ssum = sum(float(np.prod([N[i] for i in range(r) if i not in S]) if len(S)<r else 1.0)
           * sum(np.prod([p[i,j] for i in S])*sum(p[i,j] for i in S) for j in range(c))
           for S in allS)
def dk(n): return np.prod([n+K for K in kappa])
M = 60
lp = np.concatenate([[0.0], np.cumsum([np.log(nu)-np.log(dk(i)) for i in range(1, M)])])
q = np.exp(lp-lp.max()); q /= q.sum()
F = np.cumsum(q); Fb = np.append(np.cumsum(q[::-1])[::-1], 0.0)
ok = np.minimum(F, Fb[1:]) > 1e-14
Gam = max(F[n]*Fb[n+1]/(nu*q[n]) for n in range(M-1) if ok[n])
idx = np.arange(M); Lam = F[0]*Fb[1]/(nu*q[0])
for n in range(1, M-1):
    if ok[n] and ok[n-1]:
        A_ = np.where(idx<=n, Fb[n+1], -F[n])/(nu*q[n])
        B_ = np.where(idx<=n-1, Fb[n], -F[n-1])/(nu*q[n-1])
        cv = q*(A_-B_); Lam = max(Lam, cv[cv>0].sum(), -cv[cv<0].sum())
mstar = max(n for n in range(M) if dk(n) <= nu)
Lc = min(1/nu+1/dk(1), 3/nu); Gc = 2/(dk(mstar)-dk(mstar-1)) if mstar>=1 else 2/dk(1)
theta = tau1 = omega = 0.0
for sz in range(1, r+1):
    for R in itertools.combinations(range(c), sz):
        JR = np.zeros((c+1,)*r); JR[(0,)*r] = 1.0
        for j in [x for x in range(c) if x not in R]:
            Jn = np.zeros_like(JR)
            for t in itertools.product([0,1], repeat=r):
                w = np.prod([p[i,j] if t[i] else 1-p[i,j] for i in range(r)])
                Jn[tuple(slice(t[i], c+1) for i in range(r))] += w*JR[tuple(slice(0, c+1-t[i]) for i in range(r))]
            JR = Jn
        dd = {}
        for u in itertools.product(range(c+1), repeat=r):
            if JR[u] > 0:
                dd.setdefault((u[0]-u[1], u[1]-u[2]), {})
                dd[(u[0]-u[1], u[1]-u[2])][u[r-1]] = dd[(u[0]-u[1], u[1]-u[2])].get(u[r-1], 0.0)+JR[u]
        PD = {sv: sum(m.values()) for sv, m in dd.items()}
        for sv in [x for x in PD if all(abs(x[i]-kvec[i]) <= sz for i in range(r-1))]:
            theta = max(theta, PD[sv]/Pfib)
            for e in [(1,0),(0,1)]:
                se = (sv[0]+e[0], sv[1]+e[1])
                tau1 = max(tau1, abs(PD.get(se,0.0)-PD[sv])/Pfib)
                if se in dd:
                    sup = sorted(set(dd[sv])|set(dd[se])); a1=a2=wass=0.0
                    for v in sup:
                        a1 += dd[sv].get(v,0.0)/PD[sv]; a2 += dd[se].get(v,0.0)/PD[se]
                        wass += abs(a1-a2)
                    omega = max(omega, wass)
for name, L_, G_ in [("closed", Lc, Gc), ("true", Lam, Gam)]:
    RHS = (theta*(1+2*omega)*L_ + 2*tau1*G_)*Ssum
    print("%s factors: LHS %.6f <= RHS %.6f : %s" % (name, LHS, RHS, LHS <= RHS))


==> anc/20_rowfixed_ipa.py <==
"""
20_rowfixed_ipa.py -- Independent process approximation with row sums fixed.

Theorem 6.12 [thm:rowfixed]: the max/sum sandwich and the certified
capped bound.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import mpmath as mp, itertools, random
mp.mp.dps = 22
random.seed(9)
r, c, kap = 3, 8, 2
lam = [[mp.mpf('%.3f'%random.uniform(0.05,0.35)) for _ in range(c)] for _ in range(r)]
def capm(l):
    m=[mp.e**(-l)*l**n/mp.factorial(n) for n in range(kap+1)]
    F=mp.fsum(m); return [x/F for x in m], F
B=[0,1]; Bc=list(range(2,c))
def rowdist(i, idx):
    d={0:mp.mpf(1)}
    for j in idx:
        m,_=capm(lam[i][j]); nd={}
        for s,w in d.items():
            for n,wn in enumerate(m): nd[s+n]=nd.get(s+n,mp.mpf(0))+w*wn
        d=nd
    return d
U=[rowdist(i,range(c)) for i in range(r)]
UB=[rowdist(i,B) for i in range(r)]; UBc=[rowdist(i,Bc) for i in range(r)]
u=[max(U[i],key=U[i].get) for i in range(r)]
T=[]
for i in range(r):
    free={}
    for z in itertools.product(range(kap+1),repeat=len(B)):
        w=mp.mpf(1)
        for t,j in zip(z,B): w*=capm(lam[i][j])[0][t]
        free[z]=w
    Pui=U[i][u[i]]
    cond={z: w*UBc[i].get(u[i]-sum(z),mp.mpf(0))/Pui for z,w in free.items()}
    tvP=mp.fsum([abs(cond[z]-free[z]) for z in free])/2
    tvD=mp.fsum([UB[i][s]*abs(UBc[i].get(u[i]-s,mp.mpf(0))/Pui-1) for s in UB[i]])/2
    assert abs(tvP-tvD)<mp.mpf('1e-18')
    T.append(tvP)
tvJ=mp.mpf(0)
for zz in itertools.product(range(kap+1),repeat=r*len(B)):
    pf_=mp.mpf(1); pc=mp.mpf(1)
    for i in range(r):
        z=zz[i*len(B):(i+1)*len(B)]
        w=mp.mpf(1)
        for t,j in zip(z,B): w*=capm(lam[i][j])[0][t]
        pf_*=w
        pc*=w*UBc[i].get(u[i]-sum(z),mp.mpf(0))/U[i][u[i]]
    tvJ+=abs(pc-pf_)
tvJ/=2
print("sandwich:", float(max(T)), "<=", float(tvJ), "<=", float(mp.fsum(T)))
rhs=mp.mpf(0)
for i in range(r):
    dpi=mp.fsum([1-capm(lam[i][j])[1] for j in range(c)])
    Ni=mp.fsum(lam[i]); pin=mp.e**(-Ni)*Ni**u[i]/mp.factorial(u[i])
    rhs+=(2*mp.fsum([lam[i][j] for j in B])+2*dpi)/(2*(pin-dpi))
print("certified bound:", float(tvJ), "<=", float(rhs))


==> anc/21_fylocal.py <==
"""
21_fylocal.py -- Local Fisher--Yates approximation.

Theorem 6.14 [thm:fylocal], eq. (40) [eq:fylocal]: exact identity,
full-table caution, and the linear n_B/n scaling.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import mpmath as mp, itertools
mp.mp.dps = 25
r = 3
lam = [mp.mpf('1.3'), mp.mpf('0.7'), mp.mpf('2.0')]
csum = [2,1,2,1,2,1]; n = sum(csum)
Lam = mp.fsum(lam); rho = [l/Lam for l in lam]
def comps(m):
    return [t for t in itertools.product(range(m+1), repeat=r) if sum(t)==m]
def M(m, vec):
    if any(v<0 for v in vec) or sum(vec)!=m: return mp.mpf(0)
    return mp.factorial(m)*mp.fprod([rho[i]**vec[i]/mp.factorial(vec[i]) for i in range(r)])
for cj in [1,2]:
    tot = mp.fsum([mp.fprod([mp.e**(-lam[i])*lam[i]**t[i]/mp.factorial(t[i]) for i in range(r)]) for t in comps(cj)])
    worst = max(abs(mp.fprod([mp.e**(-lam[i])*lam[i]**t[i]/mp.factorial(t[i]) for i in range(r)])/tot - M(cj,t)) for t in comps(cj))
    print("col|sum=Mult, c_j=%d: resid" % cj, worst)
B=[0,1]; nB=sum(csum[j] for j in B)
u0=[int(round(float(n*rho[i]))) for i in range(r)]; u=(u0[0],u0[1],n-u0[0]-u0[1])
free={}
for zz in itertools.product(comps(csum[0]), comps(csum[1])):
    free[zz]=M(csum[0],zz[0])*M(csum[1],zz[1])
cond={zz: w*M(n-nB, tuple(u[i]-zz[0][i]-zz[1][i] for i in range(r)))/M(n,u) for zz,w in free.items()}
tvP=mp.fsum([abs(cond[z]-free[z]) for z in free])/2
tvF=mp.fsum([M(nB,s)*abs(M(n-nB,tuple(u[i]-s[i] for i in range(r)))/M(n,u)-1) for s in comps(nB)])/2
print("identity resid:", abs(tvP-tvF), " TV_block:", tvP)
print("full-table 1-M_n(u):", 1-M(n,u))
for scale in [1,4,16]:
    cs=csum*scale; n2=sum(cs); nB2=sum(cs[j] for j in B)
    u2=[int(round(float(n2*rho[i]))) for i in range(r)]; u2=(u2[0],u2[1],n2-u2[0]-u2[1])
    tv=mp.fsum([M(nB2,s)*abs(M(n2-nB2,tuple(u2[i]-s[i] for i in range(r)))/M(n2,u2)-1) for s in comps(nB2)])/2
    print("scale x%d: TV=%.5f  n_B/n=%.4f" % (scale, tv, nB2/n2))


==> anc/22_logconcave_conjecture.py <==
"""
22_logconcave_conjecture.py -- Numerics for the log-concave factor conjecture.

Open Problem 8.2 [prob:logconcave]: w*Lambda <= 1 across families and a
constrained hill-climb (support-truncation guarded); plus the degenerate
family that forces the max{1,sigma} form of the Gamma clause.

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import numpy as np
rng = np.random.default_rng(7)

def law(d, w):
    lp = np.concatenate([[0.0], np.cumsum(np.log(w) - np.log(d[1:]))])
    lp -= lp.max(); p = np.exp(lp); p /= p.sum()
    return p

def true_factors(p, w, tol=1e-12):
    N = len(p)
    F  = np.cumsum(p)                       # stable from the left
    Fb = np.cumsum(p[::-1])[::-1]           # stable tail sums: Fb[n]=P(X>=n)
    Fb = np.append(Fb, 0.0)
    ok = (np.minimum(F, Fb[1:]) > tol) & (p > 1e-250)   # bulk window
    G = np.max(F[ok]*Fb[1:][ok]/(w*p[ok]))
    idx = np.arange(N); L = 0.0; argn = -1
    for n in np.nonzero(ok)[0]:
        if n == 0 or not ok[n-1]: continue
        # 1{j<=n} - F(n) = Fb(n+1) if j<=n else -F(n), all stable
        A = np.where(idx <= n,   Fb[n+1], -F[n])  /(w*p[n])
        B = np.where(idx <= n-1, Fb[n],   -F[n-1])/(w*p[n-1])
        c = p*(A-B)
        v = max(c[c>0].sum(), -c[c<0].sum())
        if v > L: L, argn = v, n
    mu = (idx*p).sum(); sig = np.sqrt(((idx-mu)**2*p).sum())
    return L, G, sig, argn

def report(name, d, w):
    p = law(d, w); L, G, s, an = true_factors(p, w)
    print("%-24s w=%-8.3g wL=%.4f  wG/sig=%.4f  sig=%.3g  argmaxL=%d/%d"
          % (name, w, w*L, w*G/s if s>0 else 0, s, an, len(p)))
    return max(w*L, w*G/s if s>0 else 0)

M = 2600; n = np.arange(M, dtype=float)
print("== anchors (Poisson must satisfy wL <= 1-e^{-w}) ==")
for w in [2,10,60,400]:
    report("Poisson d=n", n, w); report("Bessel d=n(n+2)", n*(n+2), w)
print("== sublinear (ER/BX condition fails: d(n)/n decreasing) ==")
for a, ws in [(0.5,[3,10,30,60]),(0.3,[2,5,8])]:
    for w in ws: report("d=n^%.1f"%a, n**a, w)
print("== other structured ==")
for w in [10,1e3,1e5]: report("d=n^3", n**3, w)
d=np.concatenate([[0.],np.ones(M-1)])
for q in [0.5,0.9,0.99]: report("geometric", d, q)
print("== random increasing d (250 draws) ==")
Mr, best, bd, bw = 220, 0, None, None
for t in range(250):
    kind = t % 5
    if kind==0: inc = rng.exponential(1, Mr)
    elif kind==1: inc = rng.lognormal(0, 3, Mr)
    elif kind==2:
        inc = rng.exponential(1e-8, Mr); jm = rng.choice(Mr,5,replace=False)
        inc[jm] = rng.exponential(50,5)
    elif kind==3: inc = np.where(rng.random(Mr)<0.85, 1e-9, rng.exponential(1,Mr))
    else: inc = rng.exponential(1,Mr)*np.exp(rng.normal(0,2,Mr))
    dd = np.concatenate([[0.], np.cumsum(inc)])
    w = dd[max(2,int(Mr*rng.uniform(0.15,0.85)))]
    if w<=0: continue
    p = law(dd,w)
    if p[-3:].sum() > 1e-9: continue   # support truncation guard
    L,G,s,_ = true_factors(p,w)
    r = max(w*L, w*G/s if s>0 else 0)
    if r>best: best,bd,bw = r,dd.copy(),w
print("random max ratio: %.4f" % best)
def score(dd,w):
    p=law(dd,w)
    if p[-3:].sum() > 1e-9: return -np.inf   # support truncation guard
    L,G,s,_=true_factors(p,w)
    return max(w*L, w*G/s if s>0 else 0)
cur=best; d,w=bd,bw
for it in range(300):
    inc=np.diff(d); i=rng.integers(0,len(inc))
    inc2=inc.copy(); inc2[i]=max(inc2[i]*np.exp(rng.normal(0,0.7)),1e-12)
    d2=np.concatenate([[0.],np.cumsum(inc2)]); w2=w*np.exp(rng.normal(0,0.25))
    s2=score(d2,w2)
    if s2>cur: d,w,cur=d2,w2,s2
p=law(d,w); L,G,sg,_=true_factors(p,w)
print("hill-climb final: wLambda=%.4f  wGamma/sigma=%.4f  (w=%.3g)"
      % (w*L, w*G/sg if sg>0 else 0, w))


# ---------------------------------------------------------------------------
# Degenerate family forcing max{1,sigma} in the Gamma clause (v2 correction).
# p0=(M-1)/D, p_{n+1}=M(M-1)q^n/D with q=1/M, D=M^2+M-1, w=1: log-concave,
# wGamma = 1-p0 -> 1 at m=0 while sigma -> 0, so wGamma/sigma >= sqrt(M/8)
# and no bound of the form C*sigma/w holds over the whole log-concave class.
# (Posted in response to arXiv v1 on a public issue tracker; verified here.)
print()
print("degenerate family (Gamma clause needs max{1,sigma}):")
import math
for M in [10, 100, 1000]:
    D = M*M + M - 1
    p = [ (M-1)/D ] + [ M*(M-1)/D * (1.0/M)**n for n in range(300) ]
    t = sum(p); p = [x/t for x in p]
    Fc = []; run = 0.0
    for x in p: run += x; Fc.append(run)
    G = [0.0]*(len(p)+1)                      # backward tail: no 1-F cancellation
    for n in range(len(p)-1, -1, -1): G[n] = G[n+1] + p[n]
    gam = max(Fc[m]*G[m+1]/p[m] for m in range(50)
              if p[m] > 1e-250 and min(Fc[m], G[m+1]) > 1e-12)
    mu = sum(n*x for n,x in enumerate(p))
    sg = math.sqrt(sum((n-mu)**2*x for n,x in enumerate(p)))
    print("  M=%4d  wGamma=%.6f  sigma=%.6f  wGamma/sigma=%.3f  (sqrt(M/8)=%.3f)"
          % (M, gam, sg, gam/sg, math.sqrt(M/8)))


==> anc/23_process_level.py <==
"""
23_process_level.py -- Process-level Bessel approximation.

Theorem 5.14 [thm:process], eq. (26) [eq:process]: the total variation
between the full conditioned array L(array | D=k) and the explicit law
nu* (conditioned-Bessel mixing x two independent sum-conditioned rows)
equals the mixing-law distance, verified in exact rational arithmetic;
plus the independence obstruction d_TV(mu_k, free product) = 1 - P(D=k).

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.
"""
import itertools, random
from fractions import Fraction as F
import mpmath as mp
mp.mp.dps = 30
random.seed(11); c, k = 6, 1
p = [F(random.randint(1,4),10) for _ in range(c)]
q = [F(random.randint(1,4),10) for _ in range(c)]
free = {}
for z in itertools.product([(0,0),(1,0),(0,1),(1,1)], repeat=c):
    w = F(1)
    for (x,y),pj,qj in zip(z,p,q):
        w *= (pj if x else 1-pj)*(qj if y else 1-qj)
    free[z] = w
PDk = sum(w for z,w in free.items() if sum(x-y for x,y in z)==k)
fv = {}
for z,w in free.items():
    if sum(x-y for x,y in z)==k:
        fv[sum(y for _,y in z)] = fv.get(sum(y for _,y in z),F(0)) + w
NU, NV = sum(p), sum(q); nu = float(NU*NV); a = 2*mp.sqrt(nu)
braw = lambda v: mp.mpf(nu)**v/(mp.besseli(k,a)*mp.factorial(v)*mp.factorial(v+k))
vmax = c - k
Z = mp.fsum([braw(v) for v in range(vmax+1)])
Zfull = mp.fsum([braw(v) for v in range(200)])
btil = lambda v: braw(v)/Z
tv_mix = mp.fsum([abs(mp.mpf(float(fv.get(v,F(0))/PDk)) - btil(v)) for v in range(vmax+1)])/2
tv_full = mp.mpf(0)
for z,w in free.items():
    if sum(x-y for x,y in z) != k: continue
    v = sum(y for _,y in z)
    tv_full += abs(mp.mpf(float(w/PDk)) - btil(v)*mp.mpf(float(w/fv[v])))
tv_full /= 2
print("mixing-law TV  =", mp.nstr(tv_mix, 10))
print("array-level TV =", mp.nstr(tv_full, 10))
print("identity residual:", mp.nstr(abs(tv_full-tv_mix), 3))
print("tail P(Bes > v_max) =", mp.nstr(1 - Z/Zfull, 3))
print("obstruction: d_TV(mu_k, free product) = 1 - P(D=k) =", float(1-PDk))


==> anc/README.txt <==
Ancillary verification scripts for
"Two moments suffice for Bessel approximation: conditioned differences,
contingency tables, and probabilistic divide-and-conquer".

Statement and equation numbers refer to the compiled paper of this
submission; the bracketed [labels] are stable identifiers in the LaTeX source.

Each script prints inequalities or True/False validations; a healthy run
contains no False, no exceptions, and no astronomically large values.
Scripts are numbered in paper order:

  01_bessel_stein_solution.py      Stein solution and factor identities for Bes(k,a).
  02_gnorm_bound.py                Uniform factor for the Stein solution.
  03_factor_grid.py                Factor identities across a (k,a) grid.
  04_factor_highprec.py            High-precision (mpmath) replication of the factor checks.
  05_stable_solver.py              Two-sided (forward/tail) evaluation of the Stein solution.
  06_master_theorem.py             End-to-end check of the approximation theorem.
  07_er_comparison.py              Comparison with the Eichelsbacher--Reinert framework.
  08_bx_comparison.py              Comparison with the Brown--Xia birth-death framework.
  09_expansion_2row.py             Two-row dependency expansion, end to end.
  10_expansion_sweep.py            Parameter sweep of the two-row expansion.
  11_binary_costs.py               Binary-model expansion costs.
  12_skellam_certificate.py        Skellam replacement certificate.
  13_enumeration.py                Skellam--Bessel factorization of the fiber masses.
  14_capped_certificates.py        Capped-Poisson certificates.
  15_pdc_acceptance.py             Sampler exactness and certified acceptance.
  16_tilt_identity.py              Tilt-derivative identities for the Maclaurin envelope.
  17_hyperbessel_mrow.py           Hyper-Bessel fiber probabilities and the r-row envelope.
  18_mrow_expansion.py             r-row expansion on capped systems.
  19_mexpansion_endtoend.py        r-row expansion, end to end with exact fiber constants.
  20_rowfixed_ipa.py               Independent process approximation with row sums fixed.
  21_fylocal.py                    Local Fisher--Yates approximation.
  22_logconcave_conjecture.py      Numerics for the log-concave factor conjecture.
  23_process_level.py              Process-level Bessel approximation (Theorem 5.14, eq. (26)).

